Shaping the joint spectrum of down-converted photons through optimized custom poling

We present a scheme for engineering the joint spectrum of photon pairs created via spontaneous parametric down conversion. Our method relies on customizing the poling configuration of a quasi-phase-matched crystal. We use simulated annealing to find an optimized poling configuration which allows almost arbitrary shaping of the crystal's phase-matching function. This has direct application in the creation of pure single photons---currently one of the most important goals of single-photon quantum optics. We describe the general algorithm and provide code, written in C++, that outputs an optimized poling configuration given specific experimental parameters.

==> anc/crystalopt.cpp <==
// '//' is used for commenting.

// This file contains code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

#include <iostream>	/* for testing, to use cout, and for user input (when we allow it) */
#include <fstream>	/* for outputting data to a file */
#include <stdio.h>	/* usually for outputting data to a file, but we're using fstream instead */
#include <string>	/* not currently used */
#include <sstream>	/* not currently used */
#include <math.h>	/* to access M_PI */
#include <complex>	/* for complex numbers */
#include <random>	/* for making random numbers */
#include <numeric>	/* also for making random numbers */
#include <time.h>       /* time, used for seeding the random number generator */
#include "crystalopt.h"

using namespace std;


static inline double l2norm (const double a[], const double b[]/*, int length*/) {
	double tot = 0;
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double val = a[i] - b[i];
		tot += val * val;
	}
	tot = sqrt(tot);
	return tot;
}

static inline double l1norm (const double a[], const double b[]/*, int length*/) {
        double tot = 0;
        for (int i = 0; i<NUMOFSAMPLES; i++) {
                tot += std::abs(a[i] - b[i]);
        }
        return tot;
}

static inline void totaling (complex<double> * totals, double * func, complex<double> * table, int * alignment) {
	//BUT we calculate the cost again, just to be sure
	for (int i=0; i<NUMOFSAMPLES; i++) {
	totals[i] = complex<double> (0,0);
		for (int d=0; d<NUMDOMAINS; d++) {
			complex<double> contribution = table[d+i*NUMDOMAINS] * complex<double> (alignment[d],0);
			totals[i] += contribution;
		}
		func[i] = abs(totals[i]);
	}
}

int main (){

	///////////////////////////////////////////////////////////////////////
	//
	//  SETUP
	//
	///////////////////////////////////////////////////////////////////////

	// For random number generations, uniform distribution between 0 and 1.
	srand (time(NULL));

	//File outputs. REMEMBER TO CLOSE THEM AT THE END
	ofstream targetfunctionfile;
	targetfunctionfile.open ("targetfunction.txt");
	targetfunctionfile.precision(16);

	ofstream initialtrialfunctionfile;
	initialtrialfunctionfile.open ("initialtrialfunction.txt");
	initialtrialfunctionfile.precision(16);

	ofstream opttrialfunctionfile;
	opttrialfunctionfile.open ("opttrialfunction.txt");
	opttrialfunctionfile.precision(16);

	ofstream optalignmentfile;
	optalignmentfile.open ("optalignment.txt");
	cout.precision(16);

	#if SAVEOBJVALUE == 1
	ofstream objvaluefile;
	objvaluefile.open ("objvalue.txt");
	objvaluefile.precision(16);
	#endif

	//We will select a number of sample values of k in the range kmin to kmax
	//(the FIRST one of which will NECESSARILY be kcentre)
	//These values will then be used to compare the closeness between two functions,
	//by simply evaluating the distance between the functions at these points.
	double ksamples [NUMOFSAMPLES];

	//An initial assignment of domainalignment[d]'s will be either user-input, or randomly assigned.
	int domainalignment[NUMDOMAINS];

	//Our table includes the contribution of each domain d at each sample point ksamples[i].
	complex<double> * table = new complex<double>[NUMDOMAINS * NUMOFSAMPLES];

	//We will then calculate the total contribution, assuming the assignment b[d]
	complex<double> curtotals[NUMOFSAMPLES];

	//And lastly we will calculate the actual function based on our assignment of b[d]
	//at our random sample of points
	double curfunc[NUMOFSAMPLES];

	//The target function, with its equation specified in the header file
	double targetfunc[NUMOFSAMPLES];


	//Here we populate and calculate the above listed variables

	//Allignment
	#if INPUT == 1
		for (int d=0; d<NUMDOMAINS; d++) {
			//User-input initial alignment
			cin >> domainalignment[d];
		}
	#else
		for (int d=0; d<NUMDOMAINS; d++) {
			//Randomized initial alignment
			//if (distribution(generator) > 0.5) domainalignment[d] = 1;
			if ( ( (double) rand() / RAND_MAX ) > 0.5) domainalignment[d] = 1;
			else domainalignment[d] = -1;
		}
	#endif

	//Random sample points in the range of kmin to kmax, used to compare closeness of two functions
	ksamples[0] = KCENTER;
	for (int i=1; i<NUMOFSAMPLES; i++) {
		ksamples [i] = ((KMAX - KMIN) * ((double) rand()/ RAND_MAX )) + KMIN;
	}

	//Table of contributions of each domain at a particular sample point
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		for (int d = 0; d<NUMDOMAINS; d++) {
			//Calculating the contribution of each domain
			double x = d * DELTAX;
			table[d+i*NUMDOMAINS].real( (sin(k*x + k*DELTAX) - sin(k*x))/(k) );
			table[d+i*NUMDOMAINS].imag( (cos(k*x) - cos(k*x + k*DELTAX))/(k) );
		}
	}

	//Initial function and target function
	totaling (curtotals, curfunc, table, domainalignment);
	for (int i=0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		targetfunc[i] = target(k);
		targetfunctionfile << fixed << k << " " << targetfunc[i] << "\n"; //printing a plot of guassian
		initialtrialfunctionfile << fixed << k << " " << curfunc[i] << "\n"; //printing a plot of current function
	}
	

	///////////////////////////////////////////////////////////////////////
	//
	//  OPTIMIZATION
	//
	///////////////////////////////////////////////////////////////////////

	//Now the actual optimizations start.
	//At first, our starting point is the best solution we've come across.
	double curcost = l1norm(targetfunc, curfunc);
	cout << fixed << "cost of initial trial function: " << curcost << "\n";
	double optcost = curcost;
	double optfunc [NUMOFSAMPLES];
	complex<double> opttotals[NUMOFSAMPLES];
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttotals[i] = curtotals[i];
		optfunc[i] = curfunc[i];
	}
	int optalignment[NUMDOMAINS];
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignment[d] = domainalignment[d];
	}
	
	// Using simulated annealing, we traverse random neighbour solutions, and decide whether to continue along
	// the current path, or try a new neighbour solution.
	for(int i = 0; i< ITERATIONS; i++) {
		// Select a random domain to flip, and therefore a random neighbour to look at
		int d = (NUMDOMAINS-1) * ( (double) rand () / RAND_MAX );
		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		domainalignment[d] *= (-1);
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}
		double newcost = l1norm(targetfunc, newfunc);

		// Calculate how likely we will be to take the new alignment, given whether it's better or worse
		bool takenew = false;

		//random number between 0 and 1
		//double a = distribution(generator);
		double a = (double) rand() / RAND_MAX;

		if (newcost < curcost) {
			double ratio = (1 - PROBACCEPTIFBETTER) * (newcost / curcost);
			takenew = ratio <= a;
		}
		else {
			double expdecay = 2*(pow(0.5, i/ITERATIONS) - 0.5);
			double ratio = (curcost / newcost) * (PROBACCEPTIFWORSE) * expdecay;
			takenew = ratio >= a;
		}

		// We more likely takenew if newcost < curcost,
		// and less likely to takenew if curcost <=newcost.
		// However, if we do choose to takenew, then we update our configuration
		if (takenew) {
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
		}
		//else we just move on and revert to our old configuration
		else {
			domainalignment[d] *= (-1);
		}

		//Remember the best solution we come across, even if we keep going past it
		if (curcost < optcost) {
			optcost = curcost;
			for (int dd=0; dd<NUMDOMAINS; dd++) {
				optalignment[dd] = domainalignment[dd];
			}
			for (int j=0; j<NUMOFSAMPLES; j++) {
				opttotals[j] = curtotals[j];
				optfunc[j] = curfunc[j];
			}
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << i << " " << curcost << "\n";
		#endif

	}

	// Cost of current solution before additional sweeps
	cout << fixed << "cost of current trial function before sweeps: " << curcost << "\n";
	cout << fixed << "cost of opt trial function before sweeps: " << optcost << "\n";
	// Do additional sweeps, starting from best found solution, to make sure we get to the best local solution.
	// First load up our optimal solution, and all related data for it, into our current variables
	curcost = optcost;
	for (int dd=0; dd<NUMDOMAINS; dd++) {
		domainalignment[dd] = optalignment[dd]; 
	}
	for (int j=0; j<NUMOFSAMPLES; j++) {
		curtotals[j] = opttotals[j];
		curfunc[j] = optfunc[j];
	}

	// Then start systematically looking at each neighbour of current solution, to see if it is a local minima,
	// and if not, then update to first found better solution
	complex <double> newtotals[NUMOFSAMPLES];
	double newfunc [NUMOFSAMPLES];
	#if SAVEOBJVALUE == 1
	int counterI = 1;
	#endif
	for (int d=0; d<NUMDOMAINS; d++) {
		// Move to next neighbour
		domainalignment[d] *= (-1);

		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}

		// Calculate the cost of this neighbour, and compare to see if it is better than old solution
		double newcost = l1norm(targetfunc, newfunc);

		// If better, then start looking at all of its neighbours.
		if (newcost < curcost) {
			d=0;
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
			cout << "here\n";
		}
		else {
			// If it wasn't better, then we revert back to old solution to continue looking at its neighbours
			domainalignment[d] *= (-1);
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << (ITERATIONS + counterI) << " " << curcost << "\n";
		counterI++;
		#endif
	}
	// Cost of current solution after additional sweeps
	cout << fixed << "cost of current trial function after sweeps: " << curcost << "\n";

	//We only need to update the optcost once, at the end of the additional sweeps.
	if (curcost < optcost) {
		optcost = curcost;
		for (int dd=0; dd<NUMDOMAINS; dd++) {
			optalignment[dd] = domainalignment[dd];
		}
		for (int j=0; j<NUMOFSAMPLES; j++) {
			opttotals[j] = curtotals[j];
			optfunc[j] = curfunc[j];
		}
	}
	// Finally, we output the optimal solution that we've found.
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignmentfile << optalignment[d] << "\n";
	}
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttrialfunctionfile << fixed << ksamples[i] << " " << optfunc[i] << "\n";
	}
	cout << fixed << "cost of opt function found: " << optcost << "\n";

	// Remembering to close all of the files we've been writing to
	targetfunctionfile.close();
	initialtrialfunctionfile.close();
	opttrialfunctionfile.close();
	optalignmentfile.close();
	#if SAVEOBJVALUE == 1
	objvaluefile.close();
	#endif

	//And freeing the memory declared for the table
	delete[] table;
}


==> anc/crystalopt.h <==
// '//' is used for commenting.

// This file contains the user-defined input for code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

//Allow user input?
// set 0 if off, 1 if on
#define INPUT 0

//Save the value of the cost function at each iteration of the algorithm?
// set 0 if off, 1 if on
#define SAVEOBJVALUE 0

//The number of times we want to run through all domains to optimize
#define ITERATIONS 200000

//How often to accept worse solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFWORSE 0.001

//How often to accept better solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFBETTER 0.999

// Number of samples used to calculate cost function, to compare target and current best fit.
#define NUMOFSAMPLES 2001

//Domain width (in metres)
#define DELTAX 0.000023

//Number of domains
#define NUMDOMAINS 1300

//The desired center of the peak for value k
#define KCENTER  (M_PI / DELTAX)

//The range of k which we're interested in
#define KMIN (KCENTER - 0.025*KCENTER)
#define KMAX (KCENTER + 0.025*KCENTER)

///////////////////////////////////////////////////////////////////////
//
//   TARGET FUNCTIONS
//
///////////////////////////////////////////////////////////////////////

//If you write any new target functions, declare them here as with the following functions.
double guassian (double k);
double triangle (double k);
double rectangle (double k);

//Choose which target function to use. Only use ONE at a time. Comment out any others using '//' at the beginning of the line
double target (double k) {
	return guassian(k);
	//return triangle(k);
	//return rectangle(k);
}

//Guassian
double guassian (double k) {
    double height = 0.8*DELTAX*NUMDOMAINS/M_PI;
    double sigma = 188.5; //standard deviation
    return (height * exp( -(k - KCENTER)*(k - KCENTER)/(2 * sigma * sigma) ));
}

//Triangle
double triangle (double k) {
    double width = 4000;
    double height = 0.4*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left < k && k <= KCENTER) {
        return (2 * height / width) * (k - left);
    }
    else if ( KCENTER < k && k < right) {
        return (-2 * height / width) * (k - right);
    }
    else return 0;
}

//Rectangle
double rectangle (double k) {
    double width = 4000;
    double height = 0.2*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left <= k && k <= right) {
        return height;
    }
    else return 0;
}


==> anc/examples/Fig_2c/crystalopt.cpp <==
// '//' is used for commenting.

// This file contains code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

#include <iostream>	/* for testing, to use cout, and for user input (when we allow it) */
#include <fstream>	/* for outputting data to a file */
#include <stdio.h>	/* usually for outputting data to a file, but we're using fstream instead */
#include <string>	/* not currently used */
#include <sstream>	/* not currently used */
#include <math.h>	/* to access M_PI */
#include <complex>	/* for complex numbers */
#include <random>	/* for making random numbers */
#include <numeric>	/* also for making random numbers */
#include <time.h>       /* time, used for seeding the random number generator */
#include "crystalopt.h"

using namespace std;


static inline double l2norm (const double a[], const double b[]/*, int length*/) {
	double tot = 0;
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double val = a[i] - b[i];
		tot += val * val;
	}
	tot = sqrt(tot);
	return tot;
}

static inline double l1norm (const double a[], const double b[]/*, int length*/) {
        double tot = 0;
        for (int i = 0; i<NUMOFSAMPLES; i++) {
                tot += std::abs(a[i] - b[i]);
        }
        return tot;
}

static inline void totaling (complex<double> * totals, double * func, complex<double> * table, int * alignment) {
	//BUT we calculate the cost again, just to be sure
	for (int i=0; i<NUMOFSAMPLES; i++) {
	totals[i] = complex<double> (0,0);
		for (int d=0; d<NUMDOMAINS; d++) {
			complex<double> contribution = table[d+i*NUMDOMAINS] * complex<double> (alignment[d],0);
			totals[i] += contribution;
		}
		func[i] = abs(totals[i]);
	}
}

int main (){

	///////////////////////////////////////////////////////////////////////
	//
	//  SETUP
	//
	///////////////////////////////////////////////////////////////////////

	// For random number generations, uniform distribution between 0 and 1.
	srand (time(NULL));

	//File outputs. REMEMBER TO CLOSE THEM AT THE END
	ofstream targetfunctionfile;
	targetfunctionfile.open ("targetfunction.txt");
	targetfunctionfile.precision(16);

	ofstream initialtrialfunctionfile;
	initialtrialfunctionfile.open ("initialtrialfunction.txt");
	initialtrialfunctionfile.precision(16);

	ofstream opttrialfunctionfile;
	opttrialfunctionfile.open ("opttrialfunction.txt");
	opttrialfunctionfile.precision(16);

	ofstream optalignmentfile;
	optalignmentfile.open ("optalignment.txt");
	cout.precision(16);

	#if SAVEOBJVALUE == 1
	ofstream objvaluefile;
	objvaluefile.open ("objvalue.txt");
	objvaluefile.precision(16);
	#endif

	//We will select a number of sample values of k in the range kmin to kmax
	//(the FIRST one of which will NECESSARILY be kcentre)
	//These values will then be used to compare the closeness between two functions,
	//by simply evaluating the distance between the functions at these points.
	double ksamples [NUMOFSAMPLES];

	//An initial assignment of domainalignment[d]'s will be either user-input, or randomly assigned.
	int domainalignment[NUMDOMAINS];

	//Our table includes the contribution of each domain d at each sample point ksamples[i].
	complex<double> * table = new complex<double>[NUMDOMAINS * NUMOFSAMPLES];

	//We will then calculate the total contribution, assuming the assignment b[d]
	complex<double> curtotals[NUMOFSAMPLES];

	//And lastly we will calculate the actual function based on our assignment of b[d]
	//at our random sample of points
	double curfunc[NUMOFSAMPLES];

	//The target function, with its equation specified in the header file
	double targetfunc[NUMOFSAMPLES];


	//Here we populate and calculate the above listed variables

	//Allignment
	#if INPUT == 1
		for (int d=0; d<NUMDOMAINS; d++) {
			//User-input initial alignment
			cin >> domainalignment[d];
		}
	#else
		for (int d=0; d<NUMDOMAINS; d++) {
			//Randomized initial alignment
			//if (distribution(generator) > 0.5) domainalignment[d] = 1;
			if ( ( (double) rand() / RAND_MAX ) > 0.5) domainalignment[d] = 1;
			else domainalignment[d] = -1;
		}
	#endif

	//Random sample points in the range of kmin to kmax, used to compare closeness of two functions
	ksamples[0] = KCENTER;
	for (int i=1; i<NUMOFSAMPLES; i++) {
		ksamples [i] = ((KMAX - KMIN) * ((double) rand()/ RAND_MAX )) + KMIN;
	}

	//Table of contributions of each domain at a particular sample point
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		for (int d = 0; d<NUMDOMAINS; d++) {
			//Calculating the contribution of each domain
			double x = d * DELTAX;
			table[d+i*NUMDOMAINS].real( (sin(k*x + k*DELTAX) - sin(k*x))/(k) );
			table[d+i*NUMDOMAINS].imag( (cos(k*x) - cos(k*x + k*DELTAX))/(k) );
		}
	}

	//Initial function and target function
	totaling (curtotals, curfunc, table, domainalignment);
	for (int i=0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		targetfunc[i] = target(k);
		targetfunctionfile << fixed << k << " " << targetfunc[i] << "\n"; //printing a plot of guassian
		initialtrialfunctionfile << fixed << k << " " << curfunc[i] << "\n"; //printing a plot of current function
	}
	

	///////////////////////////////////////////////////////////////////////
	//
	//  OPTIMIZATION
	//
	///////////////////////////////////////////////////////////////////////

	//Now the actual optimizations start.
	//At first, our starting point is the best solution we've come across.
	double curcost = l1norm(targetfunc, curfunc);
	cout << fixed << "cost of initial trial function: " << curcost << "\n";
	double optcost = curcost;
	double optfunc [NUMOFSAMPLES];
	complex<double> opttotals[NUMOFSAMPLES];
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttotals[i] = curtotals[i];
		optfunc[i] = curfunc[i];
	}
	int optalignment[NUMDOMAINS];
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignment[d] = domainalignment[d];
	}
	
	// Using simulated annealing, we traverse random neighbour solutions, and decide whether to continue along
	// the current path, or try a new neighbour solution.
	for(int i = 0; i< ITERATIONS; i++) {
		// Select a random domain to flip, and therefore a random neighbour to look at
		int d = (NUMDOMAINS-1) * ( (double) rand () / RAND_MAX );
		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		domainalignment[d] *= (-1);
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}
		double newcost = l1norm(targetfunc, newfunc);

		// Calculate how likely we will be to take the new alignment, given whether it's better or worse
		bool takenew = false;

		//random number between 0 and 1
		//double a = distribution(generator);
		double a = (double) rand() / RAND_MAX;

		if (newcost < curcost) {
			double ratio = (1 - PROBACCEPTIFBETTER) * (newcost / curcost);
			takenew = ratio <= a;
		}
		else {
			double expdecay = 2*(pow(0.5, i/ITERATIONS) - 0.5);
			double ratio = (curcost / newcost) * (PROBACCEPTIFWORSE) * expdecay;
			takenew = ratio >= a;
		}

		// We more likely takenew if newcost < curcost,
		// and less likely to takenew if curcost <=newcost.
		// However, if we do choose to takenew, then we update our configuration
		if (takenew) {
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
		}
		//else we just move on and revert to our old configuration
		else {
			domainalignment[d] *= (-1);
		}

		//Remember the best solution we come across, even if we keep going past it
		if (curcost < optcost) {
			optcost = curcost;
			for (int dd=0; dd<NUMDOMAINS; dd++) {
				optalignment[dd] = domainalignment[dd];
			}
			for (int j=0; j<NUMOFSAMPLES; j++) {
				opttotals[j] = curtotals[j];
				optfunc[j] = curfunc[j];
			}
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << i << " " << curcost << "\n";
		#endif

	}

	// Cost of current solution before additional sweeps
	cout << fixed << "cost of current trial function before sweeps: " << curcost << "\n";
	cout << fixed << "cost of opt trial function before sweeps: " << optcost << "\n";
	// Do additional sweeps, starting from best found solution, to make sure we get to the best local solution.
	// First load up our optimal solution, and all related data for it, into our current variables
	curcost = optcost;
	for (int dd=0; dd<NUMDOMAINS; dd++) {
		domainalignment[dd] = optalignment[dd]; 
	}
	for (int j=0; j<NUMOFSAMPLES; j++) {
		curtotals[j] = opttotals[j];
		curfunc[j] = optfunc[j];
	}

	// Then start systematically looking at each neighbour of current solution, to see if it is a local minima,
	// and if not, then update to first found better solution
	complex <double> newtotals[NUMOFSAMPLES];
	double newfunc [NUMOFSAMPLES];
	#if SAVEOBJVALUE == 1
	int counterI = 1;
	#endif
	for (int d=0; d<NUMDOMAINS; d++) {
		// Move to next neighbour
		domainalignment[d] *= (-1);

		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}

		// Calculate the cost of this neighbour, and compare to see if it is better than old solution
		double newcost = l1norm(targetfunc, newfunc);

		// If better, then start looking at all of its neighbours.
		if (newcost < curcost) {
			d=0;
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
			cout << "here\n";
		}
		else {
			// If it wasn't better, then we revert back to old solution to continue looking at its neighbours
			domainalignment[d] *= (-1);
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << (ITERATIONS + counterI) << " " << curcost << "\n";
		counterI++;
		#endif
	}
	// Cost of current solution after additional sweeps
	cout << fixed << "cost of current trial function after sweeps: " << curcost << "\n";

	//We only need to update the optcost once, at the end of the additional sweeps.
	if (curcost < optcost) {
		optcost = curcost;
		for (int dd=0; dd<NUMDOMAINS; dd++) {
			optalignment[dd] = domainalignment[dd];
		}
		for (int j=0; j<NUMOFSAMPLES; j++) {
			opttotals[j] = curtotals[j];
			optfunc[j] = curfunc[j];
		}
	}
	// Finally, we output the optimal solution that we've found.
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignmentfile << optalignment[d] << "\n";
	}
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttrialfunctionfile << fixed << ksamples[i] << " " << optfunc[i] << "\n";
	}
	cout << fixed << "cost of opt function found: " << optcost << "\n";

	// Remembering to close all of the files we've been writing to
	targetfunctionfile.close();
	initialtrialfunctionfile.close();
	opttrialfunctionfile.close();
	optalignmentfile.close();
	#if SAVEOBJVALUE == 1
	objvaluefile.close();
	#endif

	//And freeing the memory declared for the table
	delete[] table;
}


==> anc/examples/Fig_2c/crystalopt.h <==
// '//' is used for commenting.

// This file contains the user-defined input for code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

//Allow user input?
// set 0 if off, 1 if on
#define INPUT 0

//Save the value of the cost function at each iteration of the algorithm?
// set 0 if off, 1 if on
#define SAVEOBJVALUE 1

//The number of times we want to run through all domains to optimize
#define ITERATIONS 200000

//How often to accept worse solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFWORSE 0.001

//How often to accept better solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFBETTER 0.999

// Number of samples used to calculate cost function, to compare target and current best fit.
#define NUMOFSAMPLES 2001

//Domain width (in metres)
#define DELTAX 0.000023

//Number of domains
#define NUMDOMAINS 1300

//The desired center of the peak for value k
#define KCENTER  (M_PI / DELTAX)

//The range of k which we're interested in
#define KMIN (KCENTER - 0.025*KCENTER)
#define KMAX (KCENTER + 0.025*KCENTER)

///////////////////////////////////////////////////////////////////////
//
//   TARGET FUNCTIONS
//
///////////////////////////////////////////////////////////////////////

//If you write any new target functions, declare them here as with the following functions.
double guassian (double k);
double triangle (double k);
double rectangle (double k);

//Choose which target function to use. Only use ONE at a time. Comment out any others using '//' at the beginning of the line
double target (double k) {
	return guassian(k);
	//return triangle(k);
	//return rectangle(k);
}

//Guassian
double guassian (double k) {
    double height = 0.8*DELTAX*NUMDOMAINS/M_PI;
    double sigma = 188.5; //standard deviation
    return (height * exp( -(k - KCENTER)*(k - KCENTER)/(2 * sigma * sigma) ));
}

//Triangle
double triangle (double k) {
    double width = 4000;
    double height = 0.4*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left < k && k <= KCENTER) {
        return (2 * height / width) * (k - left);
    }
    else if ( KCENTER < k && k < right) {
        return (-2 * height / width) * (k - right);
    }
    else return 0;
}

//Rectangle
double rectangle (double k) {
    double width = 4000;
    double height = 0.2*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left <= k && k <= right) {
        return height;
    }
    else return 0;
}


==> anc/examples/Fig_3a/crystalopt.cpp <==
// '//' is used for commenting.

// This file contains code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

#include <iostream>	/* for testing, to use cout, and for user input (when we allow it) */
#include <fstream>	/* for outputting data to a file */
#include <stdio.h>	/* usually for outputting data to a file, but we're using fstream instead */
#include <string>	/* not currently used */
#include <sstream>	/* not currently used */
#include <math.h>	/* to access M_PI */
#include <complex>	/* for complex numbers */
#include <random>	/* for making random numbers */
#include <numeric>	/* also for making random numbers */
#include <time.h>       /* time, used for seeding the random number generator */
#include "crystalopt.h"

using namespace std;


static inline double l2norm (const double a[], const double b[]/*, int length*/) {
	double tot = 0;
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double val = a[i] - b[i];
		tot += val * val;
	}
	tot = sqrt(tot);
	return tot;
}

static inline double l1norm (const double a[], const double b[]/*, int length*/) {
        double tot = 0;
        for (int i = 0; i<NUMOFSAMPLES; i++) {
                tot += std::abs(a[i] - b[i]);
        }
        return tot;
}

static inline void totaling (complex<double> * totals, double * func, complex<double> * table, int * alignment) {
	//BUT we calculate the cost again, just to be sure
	for (int i=0; i<NUMOFSAMPLES; i++) {
	totals[i] = complex<double> (0,0);
		for (int d=0; d<NUMDOMAINS; d++) {
			complex<double> contribution = table[d+i*NUMDOMAINS] * complex<double> (alignment[d],0);
			totals[i] += contribution;
		}
		func[i] = abs(totals[i]);
	}
}

int main (){

	///////////////////////////////////////////////////////////////////////
	//
	//  SETUP
	//
	///////////////////////////////////////////////////////////////////////

	// For random number generations, uniform distribution between 0 and 1.
	srand (time(NULL));

	//File outputs. REMEMBER TO CLOSE THEM AT THE END
	ofstream targetfunctionfile;
	targetfunctionfile.open ("targetfunction.txt");
	targetfunctionfile.precision(16);

	ofstream initialtrialfunctionfile;
	initialtrialfunctionfile.open ("initialtrialfunction.txt");
	initialtrialfunctionfile.precision(16);

	ofstream opttrialfunctionfile;
	opttrialfunctionfile.open ("opttrialfunction.txt");
	opttrialfunctionfile.precision(16);

	ofstream optalignmentfile;
	optalignmentfile.open ("optalignment.txt");
	cout.precision(16);

	#if SAVEOBJVALUE == 1
	ofstream objvaluefile;
	objvaluefile.open ("objvalue.txt");
	objvaluefile.precision(16);
	#endif

	//We will select a number of sample values of k in the range kmin to kmax
	//(the FIRST one of which will NECESSARILY be kcentre)
	//These values will then be used to compare the closeness between two functions,
	//by simply evaluating the distance between the functions at these points.
	double ksamples [NUMOFSAMPLES];

	//An initial assignment of domainalignment[d]'s will be either user-input, or randomly assigned.
	int domainalignment[NUMDOMAINS];

	//Our table includes the contribution of each domain d at each sample point ksamples[i].
	complex<double> * table = new complex<double>[NUMDOMAINS * NUMOFSAMPLES];

	//We will then calculate the total contribution, assuming the assignment b[d]
	complex<double> curtotals[NUMOFSAMPLES];

	//And lastly we will calculate the actual function based on our assignment of b[d]
	//at our random sample of points
	double curfunc[NUMOFSAMPLES];

	//The target function, with its equation specified in the header file
	double targetfunc[NUMOFSAMPLES];


	//Here we populate and calculate the above listed variables

	//Allignment
	#if INPUT == 1
		for (int d=0; d<NUMDOMAINS; d++) {
			//User-input initial alignment
			cin >> domainalignment[d];
		}
	#else
		for (int d=0; d<NUMDOMAINS; d++) {
			//Randomized initial alignment
			//if (distribution(generator) > 0.5) domainalignment[d] = 1;
			if ( ( (double) rand() / RAND_MAX ) > 0.5) domainalignment[d] = 1;
			else domainalignment[d] = -1;
		}
	#endif

	//Random sample points in the range of kmin to kmax, used to compare closeness of two functions
	ksamples[0] = KCENTER;
	for (int i=1; i<NUMOFSAMPLES; i++) {
		ksamples [i] = ((KMAX - KMIN) * ((double) rand()/ RAND_MAX )) + KMIN;
	}

	//Table of contributions of each domain at a particular sample point
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		for (int d = 0; d<NUMDOMAINS; d++) {
			//Calculating the contribution of each domain
			double x = d * DELTAX;
			table[d+i*NUMDOMAINS].real( (sin(k*x + k*DELTAX) - sin(k*x))/(k) );
			table[d+i*NUMDOMAINS].imag( (cos(k*x) - cos(k*x + k*DELTAX))/(k) );
		}
	}

	//Initial function and target function
	totaling (curtotals, curfunc, table, domainalignment);
	for (int i=0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		targetfunc[i] = target(k);
		targetfunctionfile << fixed << k << " " << targetfunc[i] << "\n"; //printing a plot of guassian
		initialtrialfunctionfile << fixed << k << " " << curfunc[i] << "\n"; //printing a plot of current function
	}
	

	///////////////////////////////////////////////////////////////////////
	//
	//  OPTIMIZATION
	//
	///////////////////////////////////////////////////////////////////////

	//Now the actual optimizations start.
	//At first, our starting point is the best solution we've come across.
	double curcost = l1norm(targetfunc, curfunc);
	cout << fixed << "cost of initial trial function: " << curcost << "\n";
	double optcost = curcost;
	double optfunc [NUMOFSAMPLES];
	complex<double> opttotals[NUMOFSAMPLES];
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttotals[i] = curtotals[i];
		optfunc[i] = curfunc[i];
	}
	int optalignment[NUMDOMAINS];
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignment[d] = domainalignment[d];
	}
	
	// Using simulated annealing, we traverse random neighbour solutions, and decide whether to continue along
	// the current path, or try a new neighbour solution.
	for(int i = 0; i< ITERATIONS; i++) {
		// Select a random domain to flip, and therefore a random neighbour to look at
		int d = (NUMDOMAINS-1) * ( (double) rand () / RAND_MAX );
		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		domainalignment[d] *= (-1);
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}
		double newcost = l1norm(targetfunc, newfunc);

		// Calculate how likely we will be to take the new alignment, given whether it's better or worse
		bool takenew = false;

		//random number between 0 and 1
		//double a = distribution(generator);
		double a = (double) rand() / RAND_MAX;

		if (newcost < curcost) {
			double ratio = (1 - PROBACCEPTIFBETTER) * (newcost / curcost);
			takenew = ratio <= a;
		}
		else {
			double expdecay = 2*(pow(0.5, i/ITERATIONS) - 0.5);
			double ratio = (curcost / newcost) * (PROBACCEPTIFWORSE) * expdecay;
			takenew = ratio >= a;
		}

		// We more likely takenew if newcost < curcost,
		// and less likely to takenew if curcost <=newcost.
		// However, if we do choose to takenew, then we update our configuration
		if (takenew) {
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
		}
		//else we just move on and revert to our old configuration
		else {
			domainalignment[d] *= (-1);
		}

		//Remember the best solution we come across, even if we keep going past it
		if (curcost < optcost) {
			optcost = curcost;
			for (int dd=0; dd<NUMDOMAINS; dd++) {
				optalignment[dd] = domainalignment[dd];
			}
			for (int j=0; j<NUMOFSAMPLES; j++) {
				opttotals[j] = curtotals[j];
				optfunc[j] = curfunc[j];
			}
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << i << " " << curcost << "\n";
		#endif

	}

	// Cost of current solution before additional sweeps
	cout << fixed << "cost of current trial function before sweeps: " << curcost << "\n";
	cout << fixed << "cost of opt trial function before sweeps: " << optcost << "\n";
	// Do additional sweeps, starting from best found solution, to make sure we get to the best local solution.
	// First load up our optimal solution, and all related data for it, into our current variables
	curcost = optcost;
	for (int dd=0; dd<NUMDOMAINS; dd++) {
		domainalignment[dd] = optalignment[dd]; 
	}
	for (int j=0; j<NUMOFSAMPLES; j++) {
		curtotals[j] = opttotals[j];
		curfunc[j] = optfunc[j];
	}

	// Then start systematically looking at each neighbour of current solution, to see if it is a local minima,
	// and if not, then update to first found better solution
	complex <double> newtotals[NUMOFSAMPLES];
	double newfunc [NUMOFSAMPLES];
	#if SAVEOBJVALUE == 1
	int counterI = 1;
	#endif
	for (int d=0; d<NUMDOMAINS; d++) {
		// Move to next neighbour
		domainalignment[d] *= (-1);

		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}

		// Calculate the cost of this neighbour, and compare to see if it is better than old solution
		double newcost = l1norm(targetfunc, newfunc);

		// If better, then start looking at all of its neighbours.
		if (newcost < curcost) {
			d=0;
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
			cout << "here\n";
		}
		else {
			// If it wasn't better, then we revert back to old solution to continue looking at its neighbours
			domainalignment[d] *= (-1);
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << (ITERATIONS + counterI) << " " << curcost << "\n";
		counterI++;
		#endif
	}
	// Cost of current solution after additional sweeps
	cout << fixed << "cost of current trial function after sweeps: " << curcost << "\n";

	//We only need to update the optcost once, at the end of the additional sweeps.
	if (curcost < optcost) {
		optcost = curcost;
		for (int dd=0; dd<NUMDOMAINS; dd++) {
			optalignment[dd] = domainalignment[dd];
		}
		for (int j=0; j<NUMOFSAMPLES; j++) {
			opttotals[j] = curtotals[j];
			optfunc[j] = curfunc[j];
		}
	}
	// Finally, we output the optimal solution that we've found.
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignmentfile << optalignment[d] << "\n";
	}
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttrialfunctionfile << fixed << ksamples[i] << " " << optfunc[i] << "\n";
	}
	cout << fixed << "cost of opt function found: " << optcost << "\n";

	// Remembering to close all of the files we've been writing to
	targetfunctionfile.close();
	initialtrialfunctionfile.close();
	opttrialfunctionfile.close();
	optalignmentfile.close();
	#if SAVEOBJVALUE == 1
	objvaluefile.close();
	#endif

	//And freeing the memory declared for the table
	delete[] table;
}


==> anc/examples/Fig_3a/crystalopt.h <==
// '//' is used for commenting.

// This file contains the user-defined input for code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

//Allow user input?
// set 0 if off, 1 if on
#define INPUT 0

//Save the value of the cost function at each iteration of the algorithm?
// set 0 if off, 1 if on
#define SAVEOBJVALUE 0

//The number of times we want to run through all domains to optimize
#define ITERATIONS 40000

//How often to accept worse solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFWORSE 0.001

//How often to accept better solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFBETTER 0.999

// Number of samples used to calculate cost function, to compare target and current best fit.
#define NUMOFSAMPLES 2001

//Domain width (in metres)
#define DELTAX 0.00000543

//Number of domains
#define NUMDOMAINS 3500

//The desired center of the peak for value k
#define KCENTER  (M_PI / DELTAX)

//The range of k which we're interested in
#define KMIN (KCENTER - 0.005*KCENTER)
#define KMAX (KCENTER + 0.005*KCENTER)

///////////////////////////////////////////////////////////////////////
//
//   TARGET FUNCTIONS
//
///////////////////////////////////////////////////////////////////////

//If you write any new target functions, declare them here as with the following functions.
double guassian (double k);
double triangle (double k);
double rectangle (double k);

//Choose which target function to use. Only use ONE at a time. Comment out any others using '//' at the beginning of the line
double target (double k) {
    //return guassian(k);
    return triangle(k);
    //return rectangle(k);
}

//Guassian
double guassian (double k) {
    double height = 0.8*DELTAX*NUMDOMAINS/M_PI;
    double sigma = 188.5; //standard deviation
    return (height * exp( -(k - KCENTER)*(k - KCENTER)/(2 * sigma * sigma) ));
}

//Triangle
double triangle (double k) {
    double width = 4000;
    double height = 0.4*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left < k && k <= KCENTER) {
        return (2 * height / width) * (k - left);
    }
    else if ( KCENTER < k && k < right) {
        return (-2 * height / width) * (k - right);
    }
    else return 0;
}

//Rectangle
double rectangle (double k) {
    double width = 4000;
    double height = 0.2*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left <= k && k <= right) {
        return height;
    }
    else return 0;
}


==> anc/examples/Fig_3b/crystalopt.cpp <==
// '//' is used for commenting.

// This file contains code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

#include <iostream>	/* for testing, to use cout, and for user input (when we allow it) */
#include <fstream>	/* for outputting data to a file */
#include <stdio.h>	/* usually for outputting data to a file, but we're using fstream instead */
#include <string>	/* not currently used */
#include <sstream>	/* not currently used */
#include <math.h>	/* to access M_PI */
#include <complex>	/* for complex numbers */
#include <random>	/* for making random numbers */
#include <numeric>	/* also for making random numbers */
#include <time.h>       /* time, used for seeding the random number generator */
#include "crystalopt.h"

using namespace std;


static inline double l2norm (const double a[], const double b[]/*, int length*/) {
	double tot = 0;
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double val = a[i] - b[i];
		tot += val * val;
	}
	tot = sqrt(tot);
	return tot;
}

static inline double l1norm (const double a[], const double b[]/*, int length*/) {
        double tot = 0;
        for (int i = 0; i<NUMOFSAMPLES; i++) {
                tot += std::abs(a[i] - b[i]);
        }
        return tot;
}

static inline void totaling (complex<double> * totals, double * func, complex<double> * table, int * alignment) {
	//BUT we calculate the cost again, just to be sure
	for (int i=0; i<NUMOFSAMPLES; i++) {
	totals[i] = complex<double> (0,0);
		for (int d=0; d<NUMDOMAINS; d++) {
			complex<double> contribution = table[d+i*NUMDOMAINS] * complex<double> (alignment[d],0);
			totals[i] += contribution;
		}
		func[i] = abs(totals[i]);
	}
}

int main (){

	///////////////////////////////////////////////////////////////////////
	//
	//  SETUP
	//
	///////////////////////////////////////////////////////////////////////

	// For random number generations, uniform distribution between 0 and 1.
	srand (time(NULL));

	//File outputs. REMEMBER TO CLOSE THEM AT THE END
	ofstream targetfunctionfile;
	targetfunctionfile.open ("targetfunction.txt");
	targetfunctionfile.precision(16);

	ofstream initialtrialfunctionfile;
	initialtrialfunctionfile.open ("initialtrialfunction.txt");
	initialtrialfunctionfile.precision(16);

	ofstream opttrialfunctionfile;
	opttrialfunctionfile.open ("opttrialfunction.txt");
	opttrialfunctionfile.precision(16);

	ofstream optalignmentfile;
	optalignmentfile.open ("optalignment.txt");
	cout.precision(16);

	#if SAVEOBJVALUE == 1
	ofstream objvaluefile;
	objvaluefile.open ("objvalue.txt");
	objvaluefile.precision(16);
	#endif

	//We will select a number of sample values of k in the range kmin to kmax
	//(the FIRST one of which will NECESSARILY be kcentre)
	//These values will then be used to compare the closeness between two functions,
	//by simply evaluating the distance between the functions at these points.
	double ksamples [NUMOFSAMPLES];

	//An initial assignment of domainalignment[d]'s will be either user-input, or randomly assigned.
	int domainalignment[NUMDOMAINS];

	//Our table includes the contribution of each domain d at each sample point ksamples[i].
	complex<double> * table = new complex<double>[NUMDOMAINS * NUMOFSAMPLES];

	//We will then calculate the total contribution, assuming the assignment b[d]
	complex<double> curtotals[NUMOFSAMPLES];

	//And lastly we will calculate the actual function based on our assignment of b[d]
	//at our random sample of points
	double curfunc[NUMOFSAMPLES];

	//The target function, with its equation specified in the header file
	double targetfunc[NUMOFSAMPLES];


	//Here we populate and calculate the above listed variables

	//Allignment
	#if INPUT == 1
		for (int d=0; d<NUMDOMAINS; d++) {
			//User-input initial alignment
			cin >> domainalignment[d];
		}
	#else
		for (int d=0; d<NUMDOMAINS; d++) {
			//Randomized initial alignment
			//if (distribution(generator) > 0.5) domainalignment[d] = 1;
			if ( ( (double) rand() / RAND_MAX ) > 0.5) domainalignment[d] = 1;
			else domainalignment[d] = -1;
		}
	#endif

	//Random sample points in the range of kmin to kmax, used to compare closeness of two functions
	ksamples[0] = KCENTER;
	for (int i=1; i<NUMOFSAMPLES; i++) {
		ksamples [i] = ((KMAX - KMIN) * ((double) rand()/ RAND_MAX )) + KMIN;
	}

	//Table of contributions of each domain at a particular sample point
	for (int i = 0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		for (int d = 0; d<NUMDOMAINS; d++) {
			//Calculating the contribution of each domain
			double x = d * DELTAX;
			table[d+i*NUMDOMAINS].real( (sin(k*x + k*DELTAX) - sin(k*x))/(k) );
			table[d+i*NUMDOMAINS].imag( (cos(k*x) - cos(k*x + k*DELTAX))/(k) );
		}
	}

	//Initial function and target function
	totaling (curtotals, curfunc, table, domainalignment);
	for (int i=0; i<NUMOFSAMPLES; i++) {
		double k = ksamples [i];
		targetfunc[i] = target(k);
		targetfunctionfile << fixed << k << " " << targetfunc[i] << "\n"; //printing a plot of guassian
		initialtrialfunctionfile << fixed << k << " " << curfunc[i] << "\n"; //printing a plot of current function
	}
	

	///////////////////////////////////////////////////////////////////////
	//
	//  OPTIMIZATION
	//
	///////////////////////////////////////////////////////////////////////

	//Now the actual optimizations start.
	//At first, our starting point is the best solution we've come across.
	double curcost = l1norm(targetfunc, curfunc);
	cout << fixed << "cost of initial trial function: " << curcost << "\n";
	double optcost = curcost;
	double optfunc [NUMOFSAMPLES];
	complex<double> opttotals[NUMOFSAMPLES];
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttotals[i] = curtotals[i];
		optfunc[i] = curfunc[i];
	}
	int optalignment[NUMDOMAINS];
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignment[d] = domainalignment[d];
	}
	
	// Using simulated annealing, we traverse random neighbour solutions, and decide whether to continue along
	// the current path, or try a new neighbour solution.
	for(int i = 0; i< ITERATIONS; i++) {
		// Select a random domain to flip, and therefore a random neighbour to look at
		int d = (NUMDOMAINS-1) * ( (double) rand () / RAND_MAX );
		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		domainalignment[d] *= (-1);
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}
		double newcost = l1norm(targetfunc, newfunc);

		// Calculate how likely we will be to take the new alignment, given whether it's better or worse
		bool takenew = false;

		//random number between 0 and 1
		//double a = distribution(generator);
		double a = (double) rand() / RAND_MAX;

		if (newcost < curcost) {
			double ratio = (1 - PROBACCEPTIFBETTER) * (newcost / curcost);
			takenew = ratio <= a;
		}
		else {
			double expdecay = 2*(pow(0.5, i/ITERATIONS) - 0.5);
			double ratio = (curcost / newcost) * (PROBACCEPTIFWORSE) * expdecay;
			takenew = ratio >= a;
		}

		// We more likely takenew if newcost < curcost,
		// and less likely to takenew if curcost <=newcost.
		// However, if we do choose to takenew, then we update our configuration
		if (takenew) {
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
		}
		//else we just move on and revert to our old configuration
		else {
			domainalignment[d] *= (-1);
		}

		//Remember the best solution we come across, even if we keep going past it
		if (curcost < optcost) {
			optcost = curcost;
			for (int dd=0; dd<NUMDOMAINS; dd++) {
				optalignment[dd] = domainalignment[dd];
			}
			for (int j=0; j<NUMOFSAMPLES; j++) {
				opttotals[j] = curtotals[j];
				optfunc[j] = curfunc[j];
			}
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << i << " " << curcost << "\n";
		#endif

	}

	// Cost of current solution before additional sweeps
	cout << fixed << "cost of current trial function before sweeps: " << curcost << "\n";
	cout << fixed << "cost of opt trial function before sweeps: " << optcost << "\n";
	// Do additional sweeps, starting from best found solution, to make sure we get to the best local solution.
	// First load up our optimal solution, and all related data for it, into our current variables
	curcost = optcost;
	for (int dd=0; dd<NUMDOMAINS; dd++) {
		domainalignment[dd] = optalignment[dd]; 
	}
	for (int j=0; j<NUMOFSAMPLES; j++) {
		curtotals[j] = opttotals[j];
		curfunc[j] = optfunc[j];
	}

	// Then start systematically looking at each neighbour of current solution, to see if it is a local minima,
	// and if not, then update to first found better solution
	complex <double> newtotals[NUMOFSAMPLES];
	double newfunc [NUMOFSAMPLES];
	#if SAVEOBJVALUE == 1
	int counterI = 1;
	#endif
	for (int d=0; d<NUMDOMAINS; d++) {
		// Move to next neighbour
		domainalignment[d] *= (-1);

		complex <double> newtotals[NUMOFSAMPLES];
		double newfunc [NUMOFSAMPLES];
		for (int j=0; j<NUMOFSAMPLES; j++) {
			newtotals[j] = curtotals[j] + (complex<double> (2 * domainalignment[d], 0) * table[d+j*NUMDOMAINS]);
			newfunc[j] = abs(newtotals[j]);
		}

		// Calculate the cost of this neighbour, and compare to see if it is better than old solution
		double newcost = l1norm(targetfunc, newfunc);

		// If better, then start looking at all of its neighbours.
		if (newcost < curcost) {
			d=0;
			for (int j=0; j<NUMOFSAMPLES; j++) {
				curtotals[j] = newtotals[j];
				curfunc[j] = newfunc[j];
			}
			curcost = newcost;
			cout << "here\n";
		}
		else {
			// If it wasn't better, then we revert back to old solution to continue looking at its neighbours
			domainalignment[d] *= (-1);
		}

		//Used to plot the progress of the value of the cost function
		#if SAVEOBJVALUE == 1
		objvaluefile << fixed << (ITERATIONS + counterI) << " " << curcost << "\n";
		counterI++;
		#endif
	}
	// Cost of current solution after additional sweeps
	cout << fixed << "cost of current trial function after sweeps: " << curcost << "\n";

	//We only need to update the optcost once, at the end of the additional sweeps.
	if (curcost < optcost) {
		optcost = curcost;
		for (int dd=0; dd<NUMDOMAINS; dd++) {
			optalignment[dd] = domainalignment[dd];
		}
		for (int j=0; j<NUMOFSAMPLES; j++) {
			opttotals[j] = curtotals[j];
			optfunc[j] = curfunc[j];
		}
	}
	// Finally, we output the optimal solution that we've found.
	for (int d=0; d < NUMDOMAINS; d++) {
		optalignmentfile << optalignment[d] << "\n";
	}
	for (int i=0; i<NUMOFSAMPLES; i++) {
		opttrialfunctionfile << fixed << ksamples[i] << " " << optfunc[i] << "\n";
	}
	cout << fixed << "cost of opt function found: " << optcost << "\n";

	// Remembering to close all of the files we've been writing to
	targetfunctionfile.close();
	initialtrialfunctionfile.close();
	opttrialfunctionfile.close();
	optalignmentfile.close();
	#if SAVEOBJVALUE == 1
	objvaluefile.close();
	#endif

	//And freeing the memory declared for the table
	delete[] table;
}


==> anc/examples/Fig_3b/crystalopt.h <==
// '//' is used for commenting.

// This file contains the user-defined input for code that executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion.

// The theoretical background to this code can be found in the paper “Shaping the joint spectrum of down-converted photons through optimized custom poling” by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.

// In command line, type the following to compile:
// g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
// In command line, type the following to run program:
// ./executableOutputName

//Allow user input?
// set 0 if off, 1 if on
#define INPUT 0

//Save the value of the cost function at each iteration of the algorithm?
// set 0 if off, 1 if on
#define SAVEOBJVALUE 0

//The number of times we want to run through all domains to optimize
#define ITERATIONS 100000

//How often to accept worse solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFWORSE 0.001

//How often to accept better solutions
//VERY IMPORTANT: write this in decimal notation. At least include some decimal, to avoid rounding.
//Since this is a probability, the number should be between 0 and 1, inclusive.
#define PROBACCEPTIFBETTER 0.999

// Number of samples used to calculate cost function, to compare target and current best fit.
#define NUMOFSAMPLES 2001

//Domain width (in metres)
#define DELTAX 0.00000543

//Number of domains
#define NUMDOMAINS 5000

//The desired center of the peak for value k
#define KCENTER  (M_PI / DELTAX)

//The range of k which we're interested in
#define KMIN (KCENTER - 0.005*KCENTER)
#define KMAX (KCENTER + 0.005*KCENTER)

///////////////////////////////////////////////////////////////////////
//
//   TARGET FUNCTIONS
//
///////////////////////////////////////////////////////////////////////

//If you write any new target functions, declare them here as with the following functions.
double guassian (double k);
double triangle (double k);
double rectangle (double k);

//Choose which target function to use. Only use ONE at a time. Comment out any others using '//' at the beginning of the line
double target (double k) {
    //return guassian(k);
    //return triangle(k);
    return rectangle(k);
}

//Guassian
double guassian (double k) {
    double height = 0.8*DELTAX*NUMDOMAINS/M_PI;
    double sigma = 188.5; //standard deviation
    return (height * exp( -(k - KCENTER)*(k - KCENTER)/(2 * sigma * sigma) ));
}

//Triangle
double triangle (double k) {
    double width = 4000;
    double height = 0.4*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left < k && k <= KCENTER) {
        return (2 * height / width) * (k - left);
    }
    else if ( KCENTER < k && k < right) {
        return (-2 * height / width) * (k - right);
    }
    else return 0;
}

//Rectangle
double rectangle (double k) {
    double width = 4000;
    double height = 0.2*DELTAX*NUMDOMAINS/M_PI;
    double left = KCENTER - (width/2);
    double right = KCENTER + (width/2);
    if ( left <= k && k <= right) {
        return height;
    }
    else return 0;
}


==> anc/initialtrialfunction.txt <==
136590.9849386866553687 0.0190349311937911
134641.1216592148703057 0.0005088467490336
133416.1336475358111784 0.0001369161157397
136133.6008643798995763 0.0014710928479508
139409.3001132192148361 0.0004255342680162
134260.5465705824608449 0.0001549244823392
136378.2633802410855424 0.0002313097063001
133234.0082908634503838 0.0000305476459321
134790.7938988024543505 0.0007009819591835
135683.3415239185560495 0.0011904726259391
139041.1305826258030720 0.0004475549472594
134006.8636096128611825 0.0004035180661494
134367.4684512397507206 0.0005631763357216
137242.8596433931961656 0.0006128622578379
138052.1548585616983473 0.0001259783643257
135414.7363024134538136 0.0010410239434459
138925.2249697434017435 0.0001784863833664
139232.3125184831151273 0.0004615721679201
137313.5135046044888441 0.0017200811804912
137190.0312704324314836 0.0009565456762942
138007.0926088463165797 0.0006507847613251
136133.4717459580569994 0.0014752581226459
137239.2067973724333569 0.0005141519422677
138124.7150101598817855 0.0006619753430042
139273.4382591817702632 0.0003131115977596
138729.3634865147469100 0.0003077752794706
139231.1009170082979836 0.0004635646755860
137438.7752577710489277 0.0001610196246306
138963.1486848894273862 0.0004152313572991
134638.5637660336215049 0.0005240064691164
138232.4676788145152386 0.0004280120445666
133612.4406529249099549 0.0002271841911860
136793.1541700774105266 0.0007475905156841
133333.7319498937285971 0.0004002553090372
137606.7657218605454545 0.0006203951452933
134945.4904065055889077 0.0003976447499176
133609.2834085668437183 0.0002442820834371
138365.7422191160148941 0.0006977981195111
133465.4865055891277734 0.0001613952988727
139231.6272876544680912 0.0004627174654216
139455.9374613891995978 0.0003973954531668
139525.8431131485267542 0.0000449884073734
139747.6617592987313401 0.0000269442272041
138919.7587795179279055 0.0001369465203918
136146.1936091477400623 0.0010289917637666
139339.5347712050424889 0.0001123602149229
136396.9138111771899275 0.0015631716491889
139362.0849219484080095 0.0002494304995088
139772.0887735137657728 0.0001642654474691
139691.6318759869318455 0.0002791698252190
139703.3060354108456522 0.0002239951452697
137853.9753116697247606 0.0000321063196785
137431.1241930326505098 0.0000094720624836
133303.5900716414034832 0.0003568593132353
136398.8622081627545413 0.0017660670653044
137961.0468234045256395 0.0009182529544469
133981.0207292156701442 0.0004816189844521
137117.3294193168985657 0.0024094417202252
138596.3961113062105142 0.0006198474666890
137711.0295344309415668 0.0009704461008844
138942.7810616295319051 0.0003012488187132
133797.3819837896153331 0.0003710835757629
137657.1946579299110454 0.0002722817911091
135640.5123041629849467 0.0013453851323062
136313.1050789258442819 0.0038946683462788
137675.8668418218148872 0.0005694279548927
135304.6416164020483848 0.0003717897091387
139371.6830956683843397 0.0002994001851450
137179.4125586993759498 0.0012654446331620
137106.6849316033185460 0.0024340869116003
137262.7715295080852229 0.0010934177586483
138063.3116919894237071 0.0000172250445915
138529.8060552463575732 0.0004225147856101
138578.0338338885048870 0.0006254026911571
136425.9490873097383883 0.0048226812718159
135630.4251023709366564 0.0013017385299328
137516.2357333406107500 0.0013038464400423
136397.4554184332373552 0.0016193024402589
134805.7795800169697031 0.0007224826196485
134854.3635601300629787 0.0005477977867080
138688.9569354257546365 0.0000306104188584
136243.5722104958549608 0.0032566047278813
136889.8683649177255575 0.0041246778204672
133376.4838607892743312 0.0003257217803304
139035.4612153408234008 0.0004678157965349
134335.4971080615068786 0.0004265423793096
139434.8853546609752811 0.0004360152267684
134010.0969257111137267 0.0003890894309025
134073.4181390251615085 0.0000316522874241
139732.9170334129594266 0.0000599558683624
136968.9237074175616726 0.0019874201931269
137127.0713501802820247 0.0023353392860363
138419.8462057583674323 0.0005517983534012
134461.1401612848276272 0.0002504830619607
133957.4143293568049558 0.0004902591588462
136478.4233132453809958 0.0112498816249015
136552.8875481323630083 0.0180273857792171
138265.7711043122399133 0.0000709987050988
133320.0747445875895210 0.0003902426674438
133445.2412904094380792 0.0000392905251729
133618.2088625879841857 0.0001945740320047
138125.7645203114661854 0.0006690462279937
136423.9076360132894479 0.0045797357207066
135467.4993974252429325 0.0010121042508733
137873.1607317476591561 0.0003084868290665
138891.6648371054616291 0.0000879536153120
135210.2015213565027807 0.0009085197271137
136572.4309538052184507 0.0187943273239381
138913.4263954973139334 0.0000874483027733
138990.6033257404342294 0.0005045790253002
138488.9130043893528637 0.0000658420710598
134243.4527735306182876 0.0002827552864116
135923.8847009858582169 0.0009998212024015
138757.1533677648112644 0.0004766274553453
135056.7370482774858829 0.0006806056236468
138864.6472557518573012 0.0002954431029721
138705.5112559935660101 0.0001155953564449
134460.5188695170509163 0.0002555359689420
137174.4620820799027570 0.0014027647303913
135858.6153514673060272 0.0017459495482391
134503.0755190120253246 0.0001240283640760
135321.3992157976026647 0.0001319709849238
134175.5877652825729456 0.0005363978364831
135851.4153139137488324 0.0017277072935998
136423.9308010030654259 0.0045824834823119
135856.8333804949070327 0.0017432821581079
138701.2356203041272238 0.0000783779161617
137724.9515533515950665 0.0010548784612859
133895.9294185205362737 0.0002516713307262
134363.4631755325244740 0.0005524081340928
138221.6833011496637482 0.0005280205188889
136757.2349071214557625 0.0046666280541533
137468.5624260928307194 0.0007576675576931
134209.4423960510175675 0.0004709211802767
137993.6071437622595113 0.0007664919164188
134858.3852268803166226 0.0005178736867230
137985.6175375183811411 0.0008216128012043
137168.0580246141471434 0.0015722970877312
137498.4094754679244943 0.0011725815762524
137291.7062173016020097 0.0015689687928052
139470.6129053828481119 0.0003474751385685
133482.7081775824481156 0.0002552814943115
135005.6508612778852694 0.0008046636450236
133952.7582204773207195 0.0004847419856596
133348.2430922857020050 0.0003926893242412
135631.7630141009576619 0.0013091985318774
139513.8704389299091417 0.0001199290703408
136579.8543280654994305 0.0189487510557451
133916.6418960954761133 0.0003676644456006
134171.0621836786449421 0.0005348435198392
134915.0070132077380549 0.0000590589765002
133491.0857719629420899 0.0002955633193544
139216.8946753664931748 0.0004755477533776
137708.6956267287605442 0.0009518330119480
133864.5405457166198175 0.0000382388166397
139515.5192207519139629 0.0001097462032426
136972.7334227800893132 0.0018116935564804
139691.0142256130638998 0.0002818779465168
136152.0054487524321303 0.0008028982862365
134575.8843030786956660 0.0006161136165308
136529.3178229936747812 0.0164582242760298
138243.2570208600664046 0.0003182437348489
137380.6319921168615110 0.0011057449651004
138374.8251467277004849 0.0007040284475998
135872.1674429291451816 0.0017256009963269
136897.9515692964196205 0.0041071060203406
139469.4641616815933958 0.0003520002725916
134664.4205314315622672 0.0003375535387170
135715.9719180523243267 0.0007213828267515
134266.6757870843284763 0.0001057151866236
136948.7664231552626006 0.0028544697577927
139821.0571003695367835 0.0003537459306373
136326.8424616835254710 0.0034891386895638
136355.3844545605534222 0.0020111885677480
137992.2114531286060810 0.0007768856661701
138719.2097346711088903 0.0002299156291627
139315.7248539991851430 0.0000483854493955
139167.0409014415636193 0.0003522328593344
139850.8746433230116963 0.0003809792829840
138913.1918547462846618 0.0000855918757114
135048.6769230216159485 0.0007308935775630
139989.1070193579653278 0.0001867531801543
133308.4426695005677175 0.0003690068450283
136001.8834636234678328 0.0012571786131650
138408.9016067612101324 0.0006147918768750
134913.0944831572123803 0.0000370722846431
135494.9394472585408948 0.0007344192519981
134648.7294883634895086 0.0004592067433395
138349.0317034208565019 0.0006525836036232
139452.9175882190756965 0.0004054263961118
136577.6794713611598127 0.0189114927374795
138341.1207481053133961 0.0006163798550520
136254.9272915852488950 0.0036150948597825
136507.3373198296176270 0.0144563383551386
137612.5996769703051541 0.0005210825718932
137383.0844788702088408 0.0010591452987101
138616.4745283827069215 0.0005613891650458
133691.5229926238534972 0.0002661555437936
134167.9343376134638675 0.0005323435737193
136981.6921709085872862 0.0013902928888547
133181.0613420318113640 0.0002503270583418
139582.3762339192908257 0.0002804319768145
133762.9279827627760824 0.0004555726258218
139100.4853893299296033 0.0000901894573520
134468.9098336966999341 0.0001853614708354
134780.8628635154163931 0.0006676083565202
139511.1626284480153117 0.0001365168943802
138876.5282876935380045 0.0002075771354026
133503.5376917840330862 0.0003470735306415
136780.2844535737240221 0.0020590067345104
135577.9825740537780803 0.0006764384872999
137126.5151614473143127 0.0023408405790669
135901.5314176727260929 0.0014335567312314
138690.7293052031891420 0.0000147752266747
138713.5940723809471820 0.0001841296998600
133717.4289534126000945 0.0003861551603254
139307.8147573529568035 0.0001020824490219
135983.4822598638420459 0.0007072361585744
136469.5861304290592670 0.0101861627817916
138276.4393867064209189 0.0000483172397233
135053.6165231631894130 0.0007013515445316
134224.8263885153864976 0.0003989788045870
137029.4971089810132980 0.0007791523232274
137581.3936339435458649 0.0010008016439034
138778.4113420497160405 0.0005497202082610
137202.9500137733703014 0.0005642387100666
136586.8360378166544251 0.0190233060499592
135155.9004860093118623 0.0004583652388230
139094.5289625348523259 0.0001337175278841
136802.4833926689170767 0.0001220657423238
139879.8926124986319337 0.0003361073612468
134890.6540099265112076 0.0002147672669461
133963.1144401832425501 0.0004937984848886
136666.4965163802553434 0.0152333971617466
135417.9113053249311633 0.0010582972035245
137651.1049274951510597 0.0001672770285664
135733.6515915333875455 0.0003708369740266
137738.3303653471230064 0.0010917026324658
133378.4974784791411366 0.0003185016785163
138730.5874941709626000 0.0003166669351075
139314.3498541155713610 0.0000577663682461
136546.0655985763005447 0.0176419454296452
139711.6021134516922757 0.0001808124266452
133865.6247588292462751 0.0000459476266413
137249.2412641479459126 0.0007781519042485
136035.2669330019853078 0.0020674474624826
139461.8332025260315277 0.0003794527661476
136172.3256957283010706 0.0000739066399188
134620.8128802446299233 0.0006061098708966
133563.9478412305470556 0.0004109178751181
134490.8284077221178450 0.0000114412531336
134370.6771744129655417 0.0005703736066001
136535.4760402563551906 0.0169310369086029
139301.1758506512560416 0.0001463240309780
133676.1652754402894061 0.0001761054496873
135573.6530171120830346 0.0006032271732087
139484.6933583315694705 0.0002844461062570
137928.2064909855253063 0.0008574518374004
135227.0427646833995823 0.0009424299806401
139611.6884245430701412 0.0003807017494105
134685.3700176367128734 0.0001442834468199
139506.9749745600565802 0.0001617813906929
136790.1218621036096010 0.0010454877007584
137006.1258095983648673 0.0002346890583515
134064.2719847300904803 0.0000385850593215
136263.5852287736779545 0.0038337185228656
138600.7534605111868586 0.0006116719075516
135819.9559061965555884 0.0014317472994352
133560.9573122889269143 0.0004157642211597
138865.4024617685936391 0.0002900793287895
137739.1602851343923248 0.0010925366260720
133667.8608492256025784 0.0001236402467466
139421.6958124624507036 0.0004386289735275
137708.5863435679057147 0.0009509309461065
138857.3677086006500758 0.0003452969784009
139290.0487303617992438 0.0002175161628684
137890.0334850578801706 0.0005248856899149
135630.9613508944457863 0.0013047887910731
139699.4154206785024144 0.0002431790845634
133930.3567276529211085 0.0004266494743505
139301.1110211185005028 0.0001467507375741
139416.1245656372921076 0.0004346012716068
139686.3304103372793179 0.0003016511492655
139385.7130715828388929 0.0003605380049278
133946.9941101651347708 0.0004746964888467
138914.0797792354132980 0.0000926121875225
136312.9253180963860359 0.0038986715055605
134654.6265811094199307 0.0004163325762508
135018.2307800704729743 0.0008179074981546
133667.4267123840982094 0.0001208460633796
138954.7071641691145487 0.0003723399168246
136182.4592052381194662 0.0005464946917533
134195.9760379491781350 0.0005130096251802
137039.6516749704023823 0.0011646629951701
137510.4530439688242041 0.0012715767602516
134821.4846034934744239 0.0007063200376735
139285.8217462392931338 0.0002432422936462
135142.6038073232048191 0.0002944747128455
134162.8261870472633746 0.0005257802198473
139913.1458153826242778 0.0002109077124547
133754.1966325287648942 0.0004581874663439
135773.2161919240606949 0.0005234152105036
133404.7429316701600328 0.0001998009410688
135917.2182246388692874 0.0011463134591873
135986.4733548911171965 0.0007990827585675
138934.0755255391413812 0.0002426923218100
137733.5203447646053974 0.0010835306473337
134491.0725115050445311 0.0000136889162058
138473.3294539976050146 0.0000886519842837
138683.1419696287193801 0.0000825447181575
134125.1315171687165275 0.0003895598302819
134697.3598843230283819 0.0000241013032065
136134.1869634270842653 0.0014520874394570
135600.7683054921217263 0.0010179201334014
137631.5456173585553188 0.0001833609074563
134818.6899783643311821 0.0007121109115584
133293.8526821845734958 0.0003270139355609
136651.7395337852067314 0.0165162200738132
133261.0777199419680983 0.0001820614710084
138996.4381236182234716 0.0005128043873341
134111.1222320043307263 0.0003059489485578
138277.5277691356022842 0.0000603858108098
139686.9615163772250526 0.0002990674543267
136333.6137910937832203 0.0032161007384090
134058.7806545754428953 0.0000802540902815
139584.4887766739120707 0.0002898005089192
135120.6878252069873270 0.0000089339360560
134616.5740941895055585 0.0006194049094677
137447.7123292699106969 0.0003534961161153
138918.4259339368436486 0.0001266380193316
134233.7056683895934839 0.0003471337923067
136013.4705221769982018 0.0015741945979686
135095.6665545862924773 0.0003063545667920
137516.1320824144058861 0.0013033565405316
134655.3943014362303074 0.0004104863798860
134262.2078190107131377 0.0001417233494281
136980.6687261408951599 0.0014388465443545
136468.6728720151004381 0.0100748502631000
136586.4037169017246924 0.0190206911702989
134719.4321156309742946 0.0002002592855093
138306.5192213308764622 0.0003606483547808
135218.7527831946208607 0.0009330152705845
136872.9544813476677518 0.0039611485183249
135945.9110698119911831 0.0004309874398286
133329.1256470143853221 0.0003987217099548
135313.6749447303300258 0.0002452470991978
134115.1996295729186386 0.0003317405778646
138510.8562349449493922 0.0002712454766115
134247.6693868360598572 0.0002527947133566
138497.0120559871429577 0.0001442455727858
133773.2280391354579479 0.0004424799093290
134645.2524246710527223 0.0004827185173412
134546.4162003703822847 0.0004747191818319
139816.0106308819667902 0.0003418527814147
133465.4207474214490503 0.0001610141991005
138126.4297632267989684 0.0006734379822877
133945.5468198665766977 0.0004716247355325
135078.1194723673688713 0.0004987083021929
136272.9388471142738126 0.0040090367421553
138727.3842314984940458 0.0002931583906065
133283.9588463601539843 0.0002898041835008
134275.2227587561646942 0.0000352740484041
137177.1851259913528338 0.0013278455018911
133817.9696426497539505 0.0002706448386932
135366.9655266584304627 0.0005490021886237
135099.0587467682780698 0.0002657775072951
139892.3121096027316526 0.0002973113955016
138738.6644302637141664 0.0003722965231258
138472.4298261638032272 0.0000975836953288
137222.1954611964465585 0.0000237306395642
139056.2562714611121919 0.0003787835993618
135530.9937280125159305 0.0001676066233138
139612.6923902385169640 0.0003829013775086
137899.9229671109060291 0.0006345896203756
137934.3042897314880975 0.0008855080665617
135269.5075842662772629 0.0007659805441979
136215.2402258697256912 0.0020988499455597
138782.6500390576256905 0.0005577061890941
133317.6889096540980972 0.0003868193587025
134323.8090445553534664 0.0003515163520218
134220.9809207071084529 0.0004191890259347
133864.6628774706623517 0.0000391088411314
134741.9997641466616187 0.0004123294614862
135146.2299964323174208 0.0003403026692449
133642.2433218178339303 0.0000446514987731
139129.5152272235427517 0.0001227042406457
137475.3987790314713493 0.0008719984858527
139835.2382847688277252 0.0003760551903808
135635.7850179584056605 0.0013285746677714
138816.1968018964107614 0.0005409410963149
137115.0936924994166475 0.0024196104216172
135168.2817246253252961 0.0005974492417886
135469.9797273259609938 0.0009939243742491
138582.7698912410414778 0.0006284941885040
134070.2740482087829150 0.0000074512509865
134697.0274107473087497 0.0000274826241840
137375.8528232045646291 0.0011930473478845
133176.3749539283453487 0.0002696211596970
135943.2930952212482225 0.0005043623642293
137135.6714289586816449 0.0022316410282140
139540.8360485285811592 0.0000497110925042
139040.6045554473239463 0.0004495683638836
138825.0233149515115656 0.0005136858122614
135212.2151772094366606 0.0009156128777295
136268.1986395267595071 0.0039285179691829
134183.7570242271758616 0.0005329888905009
136561.1654573667037766 0.0184146898553870
133972.0574205990706105 0.0004921378247830
136721.0849324435112067 0.0091007217446061
137725.8209910085715819 0.0010586054549395
134849.4696252943831496 0.0005813550018197
138391.1851154483447317 0.0006827218975610
137652.1918533667630982 0.0001862349267503
133512.9669747919251677 0.0003784268728941
138178.6112878769345116 0.0007808324533338
136778.1280073754023761 0.0022901402756513
133482.3375536474050023 0.0002534071661862
135606.1236319691815879 0.0010845269746755
138854.3775072254939005 0.0003647157651443
136840.5789466249698307 0.0028322615246963
138174.2387402252352331 0.0007902835263304
138413.7613411163620185 0.0005886632085623
134636.0588273066096008 0.0005380730029186
137109.2579755274637137 0.0024336964747722
139530.6252810428850353 0.0000146933305011
138166.9665967116015963 0.0007985994254165
139122.7317524129757658 0.0000740108653714
139567.8748358338198159 0.0002087062548536
135901.7032501222565770 0.0014308782536964
134749.1680372963601258 0.0004720038067259
139521.0596254476113245 0.0000751625850162
134476.6256866244657431 0.0001177414692278
134699.7673291007813532 0.0000004304496359
135618.8158615269639995 0.0012165579337248
133627.1037829646375030 0.0001412919561902
137372.6078578260494396 0.0012494751814696
133274.6358125481929164 0.0002491480927229
134662.6261606382904574 0.0003526391588827
139705.7282302191306371 0.0002116899780694
137586.5079732892336324 0.0009325314779067
135950.9725151283200830 0.0002856515952123
136442.2461155701312236 0.0068072844776104
136352.6091971946589183 0.0021921539449689
139155.3056333852582611 0.0002899868510813
133843.6033353022939991 0.0001090059154529
135930.8353809724503662 0.0008332976665025
139474.8947044097585604 0.0003297498426926
137151.4119536406651605 0.0019585550429405
137739.4137484127713833 0.0010927575817672
137927.8181689219782129 0.0008554119858791
135530.0630894956993870 0.0001841091862444
137630.5493319830275141 0.0002014131918834
138562.7694127153663430 0.0005940612016536
139399.6938139433623292 0.0004052028050298
136716.6565681065258104 0.0096458455188357
138423.3432955271855462 0.0005286426795274
138600.3339305886765942 0.0006125709489257
135598.4657455802080221 0.0009874772569294
139909.7166590770648327 0.0002266957921946
137586.3098273958312348 0.0009352672968138
139450.2837314264033921 0.0004117702165572
133287.7438384070992470 0.0003048081369394
136423.6408697211591061 0.0045481080178136
137813.5075724418857135 0.0005594645435084
133415.2064373356988654 0.0001422251633739
134209.0775252003222704 0.0004723283887921
138690.7720033295918256 0.0000143939037220
139431.2214826902782079 0.0004384491824188
133897.3439362738572527 0.0002604363330336
137648.6153144251729827 0.0001235471956610
134868.0202057110145688 0.0004381954400492
136011.5248188688710798 0.0015231390654225
136541.9772895469795913 0.0173833117759267
139294.8847272809944116 0.0001871271136217
137214.0427427669055760 0.0002234421428657
138624.5025648485170677 0.0005239318197736
138857.2961814473092090 0.0003457690858289
138087.8918641867057886 0.0003179830401340
135046.2561116249707993 0.0007438609151694
133450.2761106167454273 0.0000702896446887
136283.8411232553480659 0.0041245715094348
137564.1096670820552390 0.0011908823925640
135127.8486724572721869 0.0001029012983059
138866.5966322564927395 0.0002815300849587
137320.9359343285323121 0.0017290231745730
139006.9211974032223225 0.0005176979915769
139561.4121630569279660 0.0001731329425759
136556.3498395324277226 0.0182002949439122
134990.5594428887416143 0.0007520478316436
139834.1607374742161483 0.0003749494367650
138014.0953782573342323 0.0005809054840968
137726.6800387669063639 0.0010621067296220
135628.3868058891384862 0.0012894148023331
137406.3329980826238170 0.0005713250279698
133240.4806093589286320 0.0000679635319093
134298.2629011893877760 0.0001567739191506
135128.5519258006243035 0.0001121325528068
137027.0770799275196623 0.0006815922251860
137885.2608134100155439 0.0004670591842481
137371.2599282874143682 0.0012721944320072
137938.1810449051554315 0.0008994130533941
138960.1885655623627827 0.0004009452663326
139524.2322113640257157 0.0000551721032762
139991.4324548563163262 0.0001974186805935
138244.2908555264002644 0.0003073224369420
134267.6434883126930799 0.0000978306127617
139553.8224740925070364 0.0001291121173637
138757.8831062859098893 0.0004800112579460
133662.3538785685086623 0.0000879108671154
135650.1801891097275075 0.0013591406624232
134892.0654523715784308 0.0001995414771219
137196.5798737452714704 0.0007591259461809
138796.6805365341715515 0.0005679175044852
136923.5856022364168894 0.0036904738035125
133209.5039805094129406 0.0001094816224467
139549.3538413452333771 0.0001022701518972
138778.6142392466135789 0.0005501538049881
133783.4939554525190033 0.0004188800680661
136445.7767920299083926 0.0072442229026693
134226.7452345557103399 0.0003883720693811
135131.7962742093368433 0.0001546568162038
136918.4468098969955463 0.0038140031922806
135625.9613417769432999 0.0012732624466303
137618.8531461012607906 0.0004115374760140
133212.3522120454290416 0.0000937074342921
139612.7365385619632434 0.0003829960933130
138641.9238392928091343 0.0004187898473332
137986.0381487281410955 0.0008189813274943
137407.7213804863858968 0.0005403206378345
136086.3759288025903516 0.0024117707294924
137927.5205096162972040 0.0008538280458968
137356.8523859375563916 0.0014855976780027
134824.8404135388846043 0.0006977117279895
134220.9779567078512628 0.0004192040530272
133814.8469422399066389 0.0002878792860116
137520.1337135474605020 0.0013199139469017
133615.3162855526315980 0.0002111386706133
137317.0670153073442634 0.0017270386610266
135447.9424311378097627 0.0011029677049086
136997.5921918243984692 0.0006337353177602
134060.2922433038766030 0.0000688437092518
137671.5635474398732185 0.0005049783271853
138104.2146557065716479 0.0004913275989889
136201.4433087067154702 0.0014538533732883
139102.5376757609483320 0.0000750576535608
134813.9416452209406998 0.0007190613722996
135443.2085045572603121 0.0011106672625977
139389.0791156942723319 0.0003728547918273
135883.7035156073397957 0.0016509817073620
139557.3461571678053588 0.0001498199157576
136514.4813308009761386 0.0151565644743227
134750.1056278543255758 0.0004794558850667
134790.4963921490998473 0.0007001985138505
137512.6964479259622749 0.0012852873117808
138378.6286764909455087 0.0007027783438003
138332.1489513835695107 0.0005644769679687
135716.0232219533354510 0.0007204471000837
135128.9404514006164391 0.0001172310500459
136727.4775918692466803 0.0083094506928065
135894.4600087814615108 0.0015342993987746
135943.8972676672274247 0.0004875459028784
133630.8992348758620210 0.0001176437178028
139696.8249076043139212 0.0002555270279165
138198.4482185218075756 0.0006980305086349
135529.5082555520930327 0.0001939173850038
135135.0044885415118188 0.0001965337274915
136202.5111148750584107 0.0015046776518812
136560.5082064364687540 0.0183872392468464
136584.7395299162890296 0.0190081553884511
134067.6384390946477652 0.0000128051094218
138207.1897582982492168 0.0006423791423135
139028.0330929573101457 0.0004893896293106
139252.4799000604252797 0.0004072264271815
134789.2333277603902388 0.0006967212822803
136773.0210080621473026 0.0028492325862286
136433.1403060115117114 0.0056899103226087
133561.3513778960914351 0.0004151734742893
138658.9138741094502620 0.0002909357539779
136696.4849408865266014 0.0120590515596602
134046.7177087705349550 0.0001688936941544
134899.4867944478173740 0.0001177661049857
138995.1897043116041459 0.0005113739890715
133617.5866867088479921 0.0001981714337916
134498.4037664498609956 0.0000812139587548
138757.8448668794007972 0.0004798354138777
139849.2134203368332237 0.0003814458237066
138311.2141134407429490 0.0004033862129811
139000.7627575225778855 0.0005163658889411
138499.7517930660105776 0.0001701943828604
138842.6936416581738740 0.0004337381439817
138526.7785176575998776 0.0004005217710518
135501.0543080816860311 0.0006516966992669
134977.9566389689862262 0.0006797182574249
139734.8619130346050952 0.0000485213274077
135508.7692737178585958 0.0005382807038054
134881.9483943296654616 0.0003057699552649
137897.9165368012036197 0.0006135127733348
138359.9763087785395328 0.0006870995393110
139001.0701674952579197 0.0005165365936354
136836.8419573725550435 0.0026310209279836
136832.6035974718397483 0.0023851633150360
133893.9812155306572095 0.0002394308209585
135767.7617591075832024 0.0003987860240969
137345.7800423894659616 0.0016081711522731
139959.3413145886152051 0.0000336706246689
138422.8868841677904129 0.0005317430059349
137758.9774600246455520 0.0010628081156538
138916.7553768972284161 0.0001136300532824
133474.8504915665544104 0.0002140538961694
139532.5069308009115048 0.0000027715148915
135644.1078451383509673 0.0013537701951725
135277.4190293413412292 0.0006939750640314
139421.4619109430059325 0.0004385212009168
133777.4035062797775026 0.0004341302547422
136526.8362496126210317 0.0162560243297824
137512.7486868224223144 0.0012855886159596
139256.6078096461133100 0.0003914708485912
135871.5172648898151238 0.0017282339433239
139629.5077558166813105 0.0004064376862226
133674.7038679822580889 0.0001670255861442
138329.9748579408624209 0.0005502479134624
133323.7809648564725649 0.0003945833300650
134269.7421269850456156 0.0000806410680249
133848.3471588416723534 0.0000762611114353
133705.6866442679893225 0.0003376912539409
133182.2038778720016126 0.0002454252302836
138296.3283590718347114 0.0002612157359418
134679.6619688895589206 0.0001995884418569
139185.4891380174667574 0.0004265861528781
135751.1214157764043193 0.0000158799411752
137683.0487996160518378 0.0006705065533657
139909.4690665525558870 0.0002278144409921
133425.0222678239224479 0.0000846803374183
135274.5586142419488169 0.0007212835686820
139153.3100636521412525 0.0002783992998388
134451.8090655221603811 0.0003235587646174
134209.3205254341883119 0.0004713928100812
135945.3276867040258367 0.0004474506037174
137183.3042451782384887 0.0011542445092764
134218.7671122187748551 0.0004301713107244
137634.4790956752840430 0.0001301885349044
136314.8153192084864713 0.0038549138837282
139101.6782845348934643 0.0000814004214580
134029.2518026037723757 0.0002854189975766
135020.6194676942250226 0.0008171730257083
139666.3533703034336213 0.0003689444164507
138279.5143228409870062 0.0000823297359598
138927.2234080680646002 0.0001933413665930
138672.3192062655871268 0.0001780227982654
136624.7773397822165862 0.0182309967159730
137687.2826562732807361 0.0007259376069738
135942.8561883761722129 0.0005164781977457
136622.1273304657952394 0.0183504814257972
134125.8715565412421711 0.0003935572832636
133476.1031247132923454 0.0002208253524514
133267.3152400855906308 0.0002139587822988
134557.6512267694924958 0.0005407360624068
137415.7204066505946685 0.0003596490272217
133935.0237320918531623 0.0004428738064667
135784.8636626337538473 0.0007823401017177
137936.4042354893463198 0.0008934224411232
136415.5497019797039684 0.0036034482982066
138416.2362804819713347 0.0005742099286002
135255.0692633921280503 0.0008672730946975
139414.1541835372045171 0.0004324486969232
133888.3154419357306324 0.0002028171287951
136156.7944064948242158 0.0006073797316253
139938.8553635178541299 0.0000790931801297
135592.9695846156391781 0.0009107358183707
136319.8795377086789813 0.0037193811946621
135431.8584069301432464 0.0011063885903304
139855.3672106821904890 0.0003785456273267
139294.7297438314708415 0.0001881153144891
134609.2359062850882765 0.0006364036508045
137046.6746644534578081 0.0014062983265389
139443.5000880622246768 0.0004251979570911
135377.3870147725392599 0.0006869522074628
139514.2783068511052988 0.0001174155327630
136605.3412327900005039 0.0188871427871117
138842.9962907865992747 0.0004320995729985
136783.8531722640909720 0.0016833580349869
134091.4943809754040558 0.0001689457591921
136210.5993790421634912 0.0018853300834120
135908.9791240769845899 0.0013077401522154
134102.8951496324734762 0.0002508134524649
136595.9392840883811004 0.0190168419414151
137904.0771424366394058 0.0006761901933404
139458.0365198554354720 0.0003913457273079
133827.4232737029087730 0.0002147942659685
137174.5099576642096508 0.0014014612096712
136663.2602967076527420 0.0155330828989428
135663.1612432200927287 0.0013329539175836
134519.0659832479723264 0.0002661469689044
137720.7109990737517364 0.0010340686948172
137749.9753872591536492 0.0010880064420845
137869.0018401012639515 0.0002506706122905
137288.6654053214006126 0.0015332310129140
136170.5306825231818948 0.0000079153699887
138599.7721764064917807 0.0006137376173341
139816.1616994355281349 0.0003422379811711
136004.4299269621551502 0.0013293384244586
133400.4662115131795872 0.0002219012832106
139163.4242626432678662 0.0003341808698683
133702.4203361867694184 0.0003223658733904
139751.3071794200805016 0.0000482624134784
138722.3915369713795371 0.0002550516330050
138155.8821395657432731 0.0007931682395125
137224.0901690884493291 0.0000803406886787
136752.8655778894899413 0.0051888303951621
139158.2877410071087070 0.0003067850499524
136157.0414074916043319 0.0005970852901979
137260.6518693389662076 0.0010475025098942
136585.9294643022585660 0.0190175182133684
133578.2179233452479821 0.0003765320492572
135293.8748669000924565 0.0005113773975151
135983.2046361753309611 0.0006986825142044
138633.1140448471414857 0.0004757563462507
133340.3570860839390662 0.0003991357583484
139682.6417196432885248 0.0003162290067567
138855.8318004492903128 0.0003553535263584
133964.6881711274909321 0.0004941467930140
135797.9955086153349839 0.0010541223832772
133268.2144990095985122 0.0002184199200133
136012.3974685850844253 0.0015461571699186
137549.5025763455778360 0.0012946251273063
135490.2475541307358071 0.0007931687978744
137746.6726525177655276 0.0010924074236493
136996.3330168896354735 0.0006933212417663
133385.9868557868758217 0.0002890875338476
134843.1162134165060706 0.0006199935898660
134052.6303879545303062 0.0001260596733558
138660.1963825876009651 0.0002805047768615
137762.9571919100999366 0.0010456558350087
137508.6167065081826877 0.0012592361463969
138105.9071374358318280 0.0005075866356723
137328.7867446294403635 0.0017153825374575
134364.5049862826417666 0.0005553975369947
135242.7488376446126495 0.0009206145681605
137231.2360532309976406 0.0002898700036436
133921.8539170255826320 0.0003919729327825
139814.9069927614473272 0.0003389847775524
135405.2225963113014586 0.0009760408046897
136107.9991905517817941 0.0021324214484806
139383.5706407757825218 0.0003522048777179
138916.4550175536132883 0.0001112815019895
135256.2602504430687986 0.0008604665421511
138942.4258078751154244 0.0002989610664797
134656.1813799855590332 0.0004044318724013
133831.5385036051447969 0.0001889549710851
138043.6864551315084100 0.0002340226486557
136506.8140372126654256 0.0144033576327547
135647.3379809799080249 0.0013580114310115
134929.9181428448355291 0.0002291289212975
138238.6686927915434353 0.0003659265010565
135389.6438608281896450 0.0008305012530193
133799.0633091783965938 0.0003641330816338
138597.0334792715730146 0.0006188129049436
134764.1744347030180506 0.0005800308367992
139040.2587025316897780 0.0004508774823528
139841.8226087248767726 0.0003806699709188
137025.7297959810239263 0.0006264097366415
135730.1072654118761420 0.0004451624185653
139634.7844631679763552 0.0004085436703470
133576.1841110253590159 0.0003825418083739
135259.3374413796118461 0.0008415648037309
136024.3799030115187634 0.0018407227023810
134051.8005731157318223 0.0001321502143075
138372.5968807924364228 0.0007037044257947
139398.9973504480731208 0.0004033922882869
138670.2930965273990296 0.0001955651260455
136719.6972051726188511 0.0092718962609047
134890.9364898669591639 0.0002117294781641
138710.7547996280482039 0.0001603713190639
133804.6165239480906166 0.0003395059589005
136316.2246563236403745 0.0038198776758113
135470.2101909879129380 0.0009921612715254
135626.6234107960772235 0.0012778304445074
135087.1486568211694248 0.0004037651618196
137776.3585296637902502 0.0009622243307217
137369.7751841057906859 0.0012967117964608
133472.7333247186907101 0.0002024517515860
138097.0299533507786691 0.0004185108330395
138380.0372598852554802 0.0007017405700094
134688.0130717317515519 0.0001181830393154
136121.9404214031528682 0.0018144943072247
134659.6139169039670378 0.0003773263413087
136885.7925161341554485 0.0041106454980305
139998.7350715895881876 0.0002292084886322
138047.4838469993555918 0.0001857773593694
138863.6359373029554263 0.0003025724369538
135367.3805787795281503 0.0005547284729631
135245.2904987956862897 0.0009121909840275
138971.6395377516164444 0.0004514215325941
133923.7936350906093139 0.0004004428673141
138268.0022770021460019 0.0000459657162930
136671.6479088967316784 0.0147367902981457
133213.2251193624397274 0.0000888325107092
133795.0420749430486467 0.0003803521793954
139307.6421552812971640 0.0001032444920082
139912.1084887944452930 0.0002157404994580
136808.4964057713805232 0.0006427662709346
138497.3651217249862384 0.0001476083134004
139707.2038947679102421 0.0002040659180702
135069.8050569664046634 0.0005772074201991
139953.0933886450657155 0.0000007244821266
135857.2342550316243432 0.0017439889697537
138609.1847121826431248 0.0005886526277116
134103.4685626357095316 0.0002547773739634
139403.7423824850120582 0.0004148343736144
136465.4555780500813853 0.0096810775436636
137149.7380223487270996 0.0019922643181492
136923.8475122765812557 0.0036836937393087
137611.4260254986002110 0.0005413125527994
138146.1719349431514274 0.0007703505207904
137933.8630036729446147 0.0008837304204702
134682.3620449871523306 0.0001736248448263
136758.8233817357395310 0.0044785506592879
136847.8582806989725213 0.0031821203695188
137586.1200773800956085 0.0009378805272441
136261.1552168944326695 0.0037775590225449
138736.8392873066477478 0.0003602092608315
135115.4491346442082431 0.0000593637803641
135354.0420161127403844 0.0003632347030304
136439.1929069493198767 0.0064308042325056
139673.7258827183686662 0.0003475517407643
139257.4440358824213035 0.0003881017092925
136266.8731244373484515 0.0039029024177422
139224.0219041232776362 0.0004721793015517
134564.1428971269633621 0.0005723482095965
137248.4361535431526136 0.0007578354894799
136162.8714922289364040 0.0003485896948601
139633.1965928024728782 0.0004081776563379
134207.0438655327889137 0.0004799054629048
138658.8002053746604361 0.0002918557801911
134786.0545149013923947 0.0006868964486361
137983.1072623206127901 0.0008366713190343
135955.1582576820219401 0.0001624405596699
138496.5287460166146047 0.0001396337855759
139309.3358582291402854 0.0000918196439216
134230.4276983070885763 0.0003670806194850
135557.0213208988425322 0.0003072156163408
139967.2942270307685249 0.0000768002480022
135496.5013603689149022 0.0007139328485606
133581.6061465668608434 0.0003657316747076
137603.3485773845459335 0.0006769492331259
138979.4864204355108086 0.0004782086376409
136044.9152116662007757 0.0022295560243440
137711.2707855236076284 0.0009722986949674
136167.9389291488914751 0.0001248086314365
136017.4686963710410055 0.0016759391497317
133997.4877644582302310 0.0004397325245836
133867.2716165959718637 0.0000576446026593
137609.7827614219568204 0.0005694342229686
137846.0295866077067330 0.0000869792593507
133648.7587677743576933 0.0000017613878945
139361.8274674478743691 0.0002480097233599
135445.0509830935625359 0.0011083372555831
136207.8696406903618481 0.0017578817342846
137837.1113740310538560 0.0002209129934544
134010.4434242188581266 0.0003874865153433
139897.0185587654123083 0.0002799395061362
135885.3645445978618227 0.0016359036822492
133326.5141665078117512 0.0003970145993591
139229.3667993583658244 0.0004661547818904
135611.6569033491541632 0.0011467638271621
136238.3801329554989934 0.0030691201410614
138410.7613540913444012 0.0006051522140673
138851.6708734385902062 0.0003817099382590
139157.0296187373460270 0.0002997753491137
135500.4281600619433448 0.0006604721751015
138113.3853647635842208 0.0005749773013027
133253.9177504424878862 0.0001436615802431
134761.1679440530715510 0.0005604251526658
136317.0150773227505852 0.0037993245560355
135095.7174291526607703 0.0003057529116308
138371.1809192025975790 0.0007030918831758
136089.5786508314195089 0.0023871158801592
137119.2756728094536811 0.0023984763876383
137159.3323256963049062 0.0017856695318137
134266.1219485610781703 0.0001102149665585
134469.9516094639839139 0.0001763840961998
138630.8896906276058871 0.0004889487063449
136932.9311999696365092 0.0034214185519020
133201.3324031576630659 0.0001533977020744
138800.6382292407215573 0.0005662797133142
135145.0344520735379774 0.0003252721501570
134037.3770245339255780 0.0002333586640946
134990.2395090651698411 0.0007505188395019
134457.0329647110193036 0.0002834121225569
133223.2539825256681070 0.0000317707937979
138440.9633328347117640 0.0003929189723302
134240.1340929821599275 0.0003054784842395
134783.2146983245911542 0.0006768378723361
138061.1547846538887825 0.0000103743997635
136426.4107015691115521 0.0048778327515946
136559.2267124602221884 0.0183320636833810
135535.3180120886245277 0.0000901719139888
137165.8931411948287860 0.0016272623274116
135260.9600814915611409 0.0008308419398784
135977.8952771285548806 0.0005344529286672
138182.8567556513880845 0.0007685229575775
139836.2124228367465548 0.0003769702233548
138349.0250312422867864 0.0006525569819846
139340.7782833755481988 0.0001204613112666
136807.9751203556370456 0.0005989148750385
136565.6703863836592063 0.0185872344590225
134561.3576919181505218 0.0005594044237559
138244.3369374459143728 0.0003068342271081
135042.1423096579965204 0.0007635673582164
139434.6481679363641888 0.0004362122758327
136853.2488921240728814 0.0034051562476593
139401.9860889051633421 0.0004108442463418
134265.6263691601925530 0.0001142332264751
139799.8471129779354669 0.0002907664313807
134987.1452115278516430 0.0007348825580770
137087.5682305120571982 0.0023220552176438
136957.1908945194445550 0.0025076688378393
137990.6131324395828415 0.0007883979487635
139174.4309020880609751 0.0003857121621756
134293.1798174064897466 0.0001148856578505
138481.3029967648908496 0.0000093517421079
136103.4903211967903189 0.0022124602011348
138728.0451079213526100 0.0002980712354569
137561.7596386586956214 0.0012113266620884
136608.2164424435468391 0.0188227166999037
139359.8002096370328218 0.0002366860304095
135520.6751911681785714 0.0003464750469739
136927.7748208106786478 0.0035766351438442
135322.2080886460607871 0.0001199014360124
134111.2152354311256204 0.0003065493450743
139840.6363634366425686 0.0003801112211649
137577.1529778974945657 0.0010535109507319
135801.1976454769319389 0.0011159428123017
139279.6840034692431800 0.0002789854112636
134428.7997747591580264 0.0004718307525539
136776.4777467340172734 0.0024690434073524
139894.1531888260797132 0.0002906804110728
135533.9367025757383090 0.0001150317992972
134438.8718989542103373 0.0004132210979489
135319.9379196485679131 0.0001536869720072
136933.7803762112162076 0.0033943434812018
133814.3390011812443845 0.0002906207473752
135812.7175878931593616 0.0013201759474490
134838.4280316482763737 0.0006447720073688
137212.9503722958324943 0.0002568830134687
133924.1305514849373139 0.0004018811346774
137101.0068694965448231 0.0024221093594290
137445.2711578698945232 0.0003018058730938
138866.9536955769581255 0.0002789580417468
136492.5499148990202229 0.0128805172888159
134944.4578980062797200 0.0003869440557527
136744.5608018465864006 0.0061976562826459
136170.9017262521083467 0.0000089422142293
138006.3548815204121638 0.0006577839835861
137393.5870730707829352 0.0008476779577498
137565.2948374435072765 0.0011800512693913
134558.3591964335355442 0.0005444267336789
135655.4680559817643370 0.0013547021733702
134981.1037605699966662 0.0007000406339201
137992.1406860566057730 0.0007774042523521
137529.8275557493616361 0.0013399418884175
139460.0894932219234761 0.0003850650371088
134184.0004092720919289 0.0005327644841007
133822.1886602292652242 0.0002463685043695
137980.5015158168680500 0.0008511117337816
139967.2214977403928060 0.0000764107641415
134274.1401771152159199 0.0000442805083417
139470.8832272019644734 0.0003463958793947
138026.0069915473868605 0.0004495572362846
139868.2364437868818641 0.0003622629079676
137042.3546323805639986 0.0012602255944817
135132.2135079865111038 0.0001601148388920
137101.3456558817997575 0.0024233239751160
136309.7046880420821253 0.0039647684298281
135161.8912341346440371 0.0005276260108409
137337.7940012133331038 0.0016713743659374
135499.3829591581597924 0.0006749692339818
134205.7922691497369669 0.0004843424607009
138111.8675363715155981 0.0005619076751790
135061.9729529353789985 0.0006422958126504
138080.3566307576838881 0.0002295806518824
138163.0235618081351276 0.0007991870646663
134318.0873525069619063 0.0003110213019362
133670.1921204949903768 0.0001385665872658
137626.0765553612727672 0.0002822797136458
138513.8544473867223132 0.0002971623494057
136831.7811671890958678 0.0023353011144073
133730.4939472181722522 0.0004264717211516
133516.0404988925147336 0.0003870884469720
135198.9368708662805147 0.0008543377939151
138474.8290786003053654 0.0000737477714010
136569.1356799460481852 0.0187012257313854
138166.1526195511396509 0.0007989478352224
139101.3161105418985244 0.0000840708196155
134771.7427491621929221 0.0006243809761735
136479.4841260292741936 0.0113756522738468
133893.3202659618691541 0.0002352353859338
138318.2808505349094048 0.0004634762273478
134839.5266545040067285 0.0006392568700090
135188.8569677633349784 0.0007861851235319
139800.6288009921554476 0.0002936667406375
134465.8771727143903263 0.0002111822253836
138447.3237094747601077 0.0003373974606620
138695.7455781534372363 0.0000299151914905
134237.9533369016426150 0.0003199704627352
139108.5427350414393004 0.0000305734170022
133297.7342681681620888 0.0003397581048520
133594.0626904811942950 0.0003179694537055
135244.4554905976983719 0.0009151077545510
138596.7552481540769804 0.0006192713572706
136917.4932894332450815 0.0038348801326863
133259.2414015628746711 0.0001723792549787
135451.6321140718937386 0.0010930770516757
137544.1500421339005698 0.0013180836875664
134314.3452684833318926 0.0002833982578450
139072.4784046763088554 0.0002847941456661
134994.4167984965606593 0.0007691639925498
136369.2439687161240727 0.0009924891697411
138724.3914700166787952 0.0002705205300218
137621.0105972606979776 0.0003731750817262
135324.8876139248895925 0.0000796942381607
138168.7011150738690048 0.0007974641453837
134127.0356322600273415 0.0003997523080097
139381.6252364117826801 0.0003443133335957
133538.2408595624438021 0.0004248844964524
139524.7393160151550546 0.0000519682614119
134855.2418325401376933 0.0005414397345321
139790.9828375548240729 0.0002550919107930
136255.3516077940585092 0.0036269785851577
136809.2705947403155733 0.0007074325876040
137850.0606287546979729 0.0000264225361269
139932.5409097844967619 0.0001131295804408
138738.7336390099080745 0.0003727490602979
139635.6212236873980146 0.0004086438087524
133980.5196670522564091 0.0004824394286698
135525.5268858344352338 0.0002635708268002
136515.6161131753469817 0.0152636565654864
133333.7452529074798804 0.0004002569966043
137830.3494740819151048 0.0003212573003258
136465.5281769499124493 0.0096899888177037
138369.9077320568612777 0.0007022710358284
135179.7700330282095820 0.0007103495347575
137326.6001400568929967 0.0017215342598897
138591.5374168949783780 0.0006258970245371
138005.5435280717210844 0.0006653977782011
137416.2681549823028035 0.0003471893201295
136311.4806960331916343 0.0039296349245636
137693.0605529982713051 0.0007961808377250
137438.2769878730177879 0.0001500508925092
137418.2757556264987215 0.0003014717163851
135905.4784883219399489 0.0013693343452233
136733.6532369386404753 0.0075434737068624
137245.2879856376675889 0.0006768811870362
137888.0074802681920119 0.0005007002385268
135727.6450852361158468 0.0004957171774198
139230.2177311016130261 0.0004649224283257
136254.1682183763768990 0.0035935483695039
137408.6923923619615380 0.0005185606688865
138747.0740275673160795 0.0004240176021892
136391.9975223172223195 0.0010634538196705
138688.6090153432451189 0.0000337199181991
137225.6286309859424364 0.0001260117981664
135291.5977013378578704 0.0005390340348870
138688.1785135351528879 0.0000375676610614
136819.7339890968869440 0.0015260622550606
136140.0491592162870802 0.0012533447925146
138513.0034774803789333 0.0002898732251294
136188.6284452705003787 0.0008402928577075
135439.1545582015533000 0.0011128082662438
139549.8951846399577335 0.0001055529828887
134217.8724996497912798 0.0004344706695806
136257.8241428855981212 0.0036938937608002
137387.8723966686811764 0.0009649777485681
137132.4180040973296855 0.0022749136056623
139496.9183795584540349 0.0002199766483188
138507.6608434077934362 0.0002429341042828
135179.1177973627636675 0.0007044231245143
133194.0245580823684577 0.0001905835307282
138909.5724936482729390 0.0000567760329882
135684.0181712343764957 0.0011836050801394
136754.4435258541197982 0.0049994606561935
138360.6621947400562931 0.0006886454120409
136869.6570290126255713 0.0038961307279082
135162.0236504826752935 0.0005291175566030
139563.3155625904910266 0.0001838095341602
134399.0395654733583797 0.0005763607286367
135153.7353068260999862 0.0004325419233970
136852.1086651502700988 0.0033605393230631
133897.2898337469378021 0.0002601030404165
136739.3141447407833766 0.0068430219232748
136774.4759595990763046 0.0026883313037142
133568.3137993903947063 0.0004023523078077
139573.9947310033312533 0.0002404619310319
136315.5426598160411231 0.0038370895149117
137666.9933818173594773 0.0004336716482546
136418.4827541420236230 0.0039424386586967
139905.1992443723429460 0.0002466284761277
136787.1626014458306599 0.0013430022864812
135076.6766630505153444 0.0005129796917113
139341.8396463438402861 0.0001273370404371
134157.6547875359538011 0.0005160480038207
134952.0251916030538268 0.0004633717192424
134166.6285909996659029 0.0005309573646482
135524.6565736068587285 0.0002786124191241
135547.3769984739774372 0.0001300994096534
134954.7999115055426955 0.0004901321918381
139824.0505106236960273 0.0003598366166614
138830.2438748708518688 0.0004934398959254
134170.0255313048837706 0.0005341436127299
137980.6383081981330179 0.0008503842581559
135436.7418023951177020 0.0011121406450838
139976.0038274892140180 0.0001225325933332
138458.2220802606025245 0.0002363920571497
137466.8337085187959019 0.0007271648807190
139302.6323636942252051 0.0001367073163204
137667.1322477259673178 0.0004358788848060
138752.4020801629521884 0.0004531683722521
137156.4372871422383469 0.0018513293972477
133416.0536990627297200 0.0001373750574886
134789.9068775062041823 0.0006986059687118
134434.2730919398600236 0.0004412940277076
139982.3793930352549069 0.0001545868770847
136339.5642612680676393 0.0029360896987938
138454.6434169075218961 0.0002702510309730
138786.1819558175338898 0.0005626307006545
138042.2199179194576573 0.0002525294009727
139176.9201017246814445 0.0003959066177465
135151.8626285722129978 0.0004099032188904
139525.7514867728750687 0.0000455680943232
138207.6972636617429089 0.0006388210372578
133898.5772430006181821 0.0002679908923663
137888.1537307328544557 0.0005024643165081
138185.6766447397239972 0.0007586729073874
139423.2436020528257359 0.0004392064972146
136404.0890013852040283 0.0023231702197392
137023.6203030925535131 0.0005388117586461
134423.6065237040456850 0.0004977554517204
138277.6474739976110868 0.0000617112824360
134869.2918854150921106 0.0004268954764705
136895.9978644624643493 0.0041167573770148
133951.7440048145363107 0.0004832304608382
136790.9681888351624366 0.0009616236724982
137571.2406930653378367 0.0011206166739535
138876.6651754824852105 0.0002065266898846
135804.2107606015924830 0.0011722294739874
135284.7159279730985872 0.0006181266150612
139128.5507698570145294 0.0001158626815545
134924.8623138618131634 0.0001719833545252
135219.9419384177017491 0.0009352425999381
136370.4385748991626315 0.0008959812235440
138313.4898478874529246 0.0004233165040388
136271.7361217358848080 0.0039902761448287
139001.8265374859329313 0.0005169099757785
135890.0538967005850282 0.0015875138534002
137015.4132404366100673 0.0001853501305609
139908.0386506960203405 0.0002342189557105
136702.2199550301884301 0.0113885279275581
134821.4109646496945061 0.0007064887294559
138048.1736987409822177 0.0001769714300327
136798.8756649498827755 0.0002055942037495
133881.2068145003868267 0.0001550721294768
139613.9795450716919731 0.0003855930671158
139044.4865071604144759 0.0004340850012539
135773.4932876899547409 0.0005297046271602
138061.8914688556105830 0.0000009384737603
135148.7635860918962862 0.0003718710560495
135246.9892488108889665 0.0009058073095095
133374.7848086496815085 0.0003315778886408
137797.6888929515844211 0.0007570001431395
133903.0808744728274178 0.0002948417100297
138455.6461677449115086 0.0002608242492924
135150.7675389816577081 0.0003965418722025
134779.6792323982226662 0.0006626596289854
133276.9729354898736347 0.0002598050710234
139794.9052071502665058 0.0002714934689983
133883.1249290816776920 0.0001681260340144
137703.9850782151625026 0.0009105093172811
136648.9426411330350675 0.0167338581196551
134060.5476433585863560 0.0000669108420202
135134.5230199396028183 0.0001902639564918
134940.0175695436191745 0.0003400597920715
137241.0020459165389184 0.0005630140218120
134149.7110564948816318 0.0004952151214488
138032.7225233539065812 0.0003699586905231
136633.8423180251265876 0.0177534640507606
139792.2885523660515901 0.0002606566149851
137711.8526993529812898 0.0009767118928532
139118.6154126011533663 0.0000439289680761
138680.0440879421075806 0.0001101020770216
136695.4279857540095691 0.0121808991443951
136771.1205375450081192 0.0030612607086865
138639.6785589842183981 0.0004339909230448
134397.3582369043433573 0.0005789374743826
134213.8430349101254251 0.0004528232743341
136830.1027326536714099 0.0022313811663957
139668.7909448331338353 0.0003623436891292
138270.5339616879646201 0.0000175822994847
138244.3769418948795646 0.0003064103086085
135714.4970835505228024 0.0007480522503333
136797.3293032947694883 0.0003494226448736
135209.7034645356761757 0.0009066413012966
135031.1392130191961769 0.0008014933531799
138903.4326264667324722 0.0000073473570707
134934.5091550500073936 0.0002801911706414
133445.2198618398397230 0.0000391581977050
133258.0588930762896780 0.0001660806490662
136065.8597207696293481 0.0024339540782138
134589.0744463457376696 0.0006431135683407
139670.4798106105299667 0.0003574941280951
139337.1040946521388832 0.0000963938577281
136521.8284679477510508 0.0158284834201144
135301.5532087001483887 0.0004132151952550
135271.6595781052019447 0.0007474982485800
138236.0544422813982237 0.0003924575440574
139258.7802652566460893 0.0003825969124716
138236.2324762314674444 0.0003906666125211
135421.4476171995920595 0.0010748297334903
135619.9553824838076252 0.0012264918323203
139119.9340106322488282 0.0000535996301146
133523.5242089828243479 0.0004047930488610
138045.7659136757429224 0.0002076554119470
137308.5275554018444382 0.0017019746916855
135345.7739847556804307 0.0002389053214552
134069.3748274478421081 0.0000005352048359
133242.9225758230895735 0.0000819703838819
134363.0977831197378691 0.0005513285478499
138910.0822665347659495 0.0000608521765976
137422.2218276750936639 0.0002115085030179
133931.6189397328416817 0.0004312401472949
133196.9124601403891575 0.0001761546421224
139639.6976544579374604 0.0004082171655206
134197.5991582799179014 0.0005090321455553
137001.2380858040123712 0.0004620922429340
133870.8891363253351301 0.0000832544375539
136943.4936306999588851 0.0030568923809952
139985.3745142675179522 0.0001691361226472
138871.7220834190666210 0.0002439566870793
134680.2534139482595492 0.0001939337125585
135466.8077456583268940 0.0010169128154389
139907.6679790571215563 0.0002358621559339
137301.8909671072906349 0.0016627113712601
139906.9717159180145245 0.0002389301080810
139258.8948817079362925 0.0003821178546972
133333.0419264182564802 0.0004001460915385
139668.6396632023679558 0.0003627671287379
135727.9435936703230254 0.0004896377121663
137417.6997379930398893 0.0003145956680043
139883.4486165227426682 0.0003260981544727
133190.4704208689217921 0.0002078184649228
133811.5823228749795817 0.0003051858949854
137288.0700231049268041 0.0015258228621478
139823.0402639212843496 0.0003578623278817
135510.1260411898256280 0.0005173824565160
137196.4915548365679570 0.0007618124388373
137312.3046381504100282 0.0017165876723348
137361.2605174814525526 0.0014263572048558
133787.2655554385273717 0.0004076516761719
138369.1145346936536953 0.0007016303189636
135507.6004435153154191 0.0005560654789429
135726.0669210140476935 0.0005276222945965
133194.6593913831748068 0.0001874432776424
135920.1172862176608760 0.0010842788410811
136904.1565808561281301 0.0040544275095099
134484.3054945228795987 0.0000483921059576
134012.8629857746418566 0.0003759941841533
139585.2941448795027100 0.0002932929609674
134997.4127624968532473 0.0007807491717604
138915.5661930518399458 0.0001043150763497
133976.8853428465081379 0.0004875689543659
135909.3831820506602526 0.0013003558697120
134064.3482663671893533 0.0000380024851678
137545.6507035003160127 0.0013123262567356
139047.3131129509129096 0.0004219207172250
135473.4120797895011492 0.0009663801722242
134804.3745235273381695 0.0007219857154426
138557.7761266605230048 0.0005768595789549
137432.1260533981549088 0.0000130715877631
136482.7587409409752581 0.0117608331765626
134293.3791113725746982 0.0001165386198318
135001.2874377826228738 0.0007934658550362
135741.7412518331839237 0.0001952998794985
137110.2660850973916240 0.0024325653945110
135985.2750818720960524 0.0007623609397545
139283.3486355213099159 0.0002578879109733
134554.3274514498189092 0.0005226410986978
136189.4225839896826074 0.0008782968891121
135127.1455177018942777 0.0000936687454555
133878.2239054538076743 0.0001345585185601
137287.0719281633209903 0.0015131040599122
136707.1570745715580415 0.0108001289897204
135844.9881328015471809 0.0016949658580854
137675.0857993997051381 0.0005579359470390
135836.7601217947667465 0.0016313259316743
135977.8897466621710919 0.0005342814067183
138089.9062069750798400 0.0003408267314786
134753.5691213914251421 0.0005062201374838
138365.0382947385078296 0.0006967720136192
135293.7279867446050048 0.0005131824233295
133514.5898629639123101 0.0003830990065946
138136.2958067879662849 0.0007301188297067
135854.9590262457495555 0.0017391588067386
134517.1607423457899131 0.0002497432525773
139847.0733906235836912 0.0003817005604338
136491.4809574777318630 0.0127608808008083
137467.1382594407186843 0.0007325832233207
137591.6704617213108577 0.0008588349058336
133932.7753828355344012 0.0004353150844875
138974.1531935622333549 0.0004607172591147
135193.5113624844525475 0.0008198506080986
136072.4499154795194045 0.0024520017531533
136077.6889844928227831 0.0024495261084929
135346.5816809091484174 0.0002511700912367
133985.2255851121153682 0.0004736604074688
139492.8500011978612747 0.0002422943812652
138425.9182062620238867 0.0005107246120974
134070.0139222926227376 0.0000054501675402
137154.6403848646441475 0.0018906807379078
137363.2633541011309717 0.0013976109963257
133301.1943874529097229 0.0003501792172764
137111.8935337574803270 0.0024295859323249
136019.6077243034378625 0.0017285078773531
135800.3839895224082284 0.0011004241167702
139263.6668696006236132 0.0003612324965429
138410.8007224889879581 0.0006049432898881
139513.3355324747390114 0.0001232198107903
134419.2307830745994579 0.0005171872748914
139859.6164311595202889 0.0003746811371232
135586.3365900111384690 0.0008111487445925
134111.9271708752494305 0.0003111270883906
138147.0368788974010386 0.0007730629039833
138811.8775489863764960 0.0005509453820333
139646.4517500571673736 0.0004041865435192
138440.8959431953262538 0.0003934911404795
139937.0656708821770735 0.0000888114708824
139661.3516915511863772 0.0003809770466937
136170.8904967657290399 0.0000084315921366
137817.6209037308581173 0.0005033911568472
134252.4729419566865545 0.0002173152500836
137275.7720054460805841 0.0013434894312940
138016.7348800056497566 0.0005530571581574
134281.9411941370635759 0.0000209201778203
133991.5913745490252040 0.0004580079941869
137209.8851168626570143 0.0003509572115191
137042.7764616286440287 0.0012748545453500
135392.3484338087437209 0.0008589584570058
138277.5259118656686042 0.0000603652425396
139655.7463809965702239 0.0003919720620311
137576.1254624012217391 0.0010657205134578
139020.3924403793353122 0.0005054083592384
133767.9184670114773326 0.0004505738197223
134191.4139469983929303 0.0005225387191502
135489.6307815077016130 0.0008005711976669
134210.1244243611581624 0.0004682520935137
135797.3584586756187491 0.0010415905761643
136220.4146561656962149 0.0023310959792186
136965.1598131935170386 0.0021581647741088
135333.2443490017030854 0.0000473207564230
135199.8133655128476676 0.0008594117133672
139546.9761097057780717 0.0000877600018576
139793.3740566628985107 0.0002652037975331
135467.2756759074982256 0.0010136721359453
134113.0731827359995805 0.0003184270905041
136919.4104817401093896 0.0037922421732385
138163.2955150989582762 0.0007992356759304
138888.8063110785442404 0.0001109538869560
134973.7993151891278103 0.0006506994362934
138158.2136143715470098 0.0007961383998630
135431.8917487413273193 0.0011064477089730
133586.1937845196807757 0.0003495784814014
139582.7379340540501289 0.0002820570852551
139842.0221475707076024 0.0003807521605205
133549.8299312184390146 0.0004263792246471
136245.3384773607249372 0.0033172119078461
139257.3185747557727154 0.0003886109325895
134158.2479690148029476 0.0005173199729337
138092.0770597362134140 0.0003650297974232
137091.3452432949852664 0.0023604460930828
138971.5015146110381465 0.0004508919388779
138433.5879581887566019 0.0004532929008316
133214.0988630869833287 0.0000839353004816
134820.9543592946429271 0.0007075152925469
137203.5567431457457133 0.0005455953338120
139954.5873523908958305 0.0000075224965342
133648.0859431270800997 0.0000062068131224
134883.2128675720887259 0.0002928940630582
138661.2705810719053261 0.0002716986640830
135328.3633768923173193 0.0000271059240895
135119.9060863086488098 0.0000012950173997
135136.9869238144601695 0.0002222817056760
135373.5545128707890399 0.0006377148176818
136567.3620666882197838 0.0186449321277008
135675.2315831218147650 0.0012623916491103
139328.3405506795970723 0.0000376836140704
139483.0283540201489814 0.0002925798508354
137262.6760168587497901 0.0010913783269717
136458.0305945799045730 0.0087649117726192
135289.9272842295467854 0.0005588658022868
137931.6751619805290829 0.0008743324035776
138888.6022022038232535 0.0001125911563206
138372.8907047085522208 0.0007037919246928
137507.7466614221921191 0.0012530394760871
137142.1578709741297644 0.0021314102604656
139285.6790513016167097 0.0002440958091841
139573.8792368011781946 0.0002398816745053
134374.4316041930869687 0.0005771513135927
138170.2341323719010688 0.0007960168762434
139403.8096194720710628 0.0004149813628180
137595.5076195188448764 0.0008012283190046
136957.9432637471763883 0.0024754741400735
136976.5842493209056556 0.0016316990202227
136116.3634278541430831 0.0019542194362097
136540.7727959458716214 0.0173032674514135
139539.6085139676870313 0.0000420242350509
138898.0789314613502938 0.0000360358999383
133739.0974097896832973 0.0004444021319846
134693.9017526987299789 0.0000591694578723
139479.3119760113768280 0.0003101074680559
136267.4540460266289301 0.0039142921282839
135328.4725614651979413 0.0000254473812676
136954.9712025562184863 0.0026015563028708
134831.9965412882447708 0.0006733965888973
138391.6798425404122099 0.0006814400793627
139137.5208428796322551 0.0001781755392025
135434.7961722328909673 0.0011105523652067
134593.9946787240332924 0.0006468938077252
133580.6851823909382802 0.0003687637847292
135783.8021660946833435 0.0007593039302515
133754.9303972548514139 0.0004582683871576
134446.5014492560294457 0.0003621351296393
133788.3541509449132718 0.0004041625193688
136176.4914694502076600 0.0002662092833062
136339.4793547748122364 0.0029403482675382
137027.6199847282841802 0.0007036553487642
133350.7633057856291998 0.0003894652730565
137011.6958256641519256 0.0000194372865833
138895.3917926480062306 0.0000578185060040
136383.2001022503536660 0.0002160353689903
134250.9041372300707735 0.0002290505643825
138227.0679527737374883 0.0004794763917454
138472.9345424421771895 0.0000925737605863
138875.4127045288623776 0.0002161098235824
135242.5791836709249765 0.0009211285581560
134379.8617175866093021 0.0005837670619813
133820.4604801185778342 0.0002564453233377
136253.1753835793642793 0.0035648162587776
134381.2164528745634016 0.0005848237202779
136100.8487236593209673 0.0022540549317164
135308.0107771650655195 0.0003254701860858
134531.2248169725353364 0.0003658795264122
137187.7519995402835775 0.0010242120726499
133847.1329590971290600 0.0000846959648180
133787.2792782461910974 0.0004076083784029
138599.7537627202109434 0.0006137751382958
139506.6828743430960458 0.0001635238937512
138710.3427623902971391 0.0001568930717863
133709.0559163399448153 0.0003526905212204
135173.1656162103754468 0.0006475761886494
135598.9546337209758349 0.0009940282960418
134467.3611472739139572 0.0001986073626331
136070.2871437506400980 0.0024486499462523
133875.7307718396477867 0.0001172402342031
136362.2707566108438186 0.0015286200214660
137627.9528145842195954 0.0002484047970162
135900.3969724055787083 0.0014509689523297
133283.2061940895509906 0.0002867125192265
135284.4945407637569588 0.0006205532803834
135407.6959423683001660 0.0009947888174457
136700.2308889220294077 0.0116227911033343
135538.9231192761217244 0.0000248298058809
136290.9864190504304133 0.0041439650985890
134723.2096499759936705 0.0002376630114276
133500.0464886703412049 0.0003337313331707
139569.5769442001183052 0.0002177387394835
137190.8415743964142166 0.0009323429108404
137966.7728374217695091 0.0009061852030403
134604.4488598769530654 0.0006433227046844
138545.3766460921033286 0.0005200398231952
133920.5335475915053394 0.0003860254625715
138112.1056549113418441 0.0005639791091127
139064.0312517213751562 0.0003360334866932
136443.6512706477078609 0.0069810082108762
139480.4028454012877773 0.0003050546905063
134113.0481413947709370 0.0003182684995593
136498.5406598441186361 0.0135375787603955
133187.6694861105061136 0.0002209656201458
134543.1165663792635314 0.0004528425729059
138995.4561175952549092 0.0005116943336798
138095.1947448812716175 0.0003989879750375
134853.8855007633392233 0.0005512163114857
137483.7624057245557196 0.0009970947940241
136982.1779296767781489 0.0013672225518833
134515.6597120696096681 0.0002366973565348
135107.9052795392926782 0.0001561326982166
138325.9049594175594393 0.0005219606164794
133216.4889532039233018 0.0000704558133836
134013.9034735379682388 0.0003708933691673
136584.1242424731317442 0.0190025283530312
137385.6008760620898101 0.0010101573411653
139932.2666508076072205 0.0001145902095897
134129.2630140839319210 0.0004112828564891
135839.9360692424816079 0.0016587055079591
134719.6445249756507110 0.0002023765844664
135046.9338306873105466 0.0007403321495420
138011.1511443124327343 0.0006110211151229
136049.7848557012330275 0.0022959488352285
137600.7871191355225164 0.0007184408322333
136906.3531110098410863 0.0040279824835037
137253.6415531788370572 0.0008862554126626
134865.8829587223881390 0.0004567912232453
134238.5609154025733005 0.0003159690361195
135661.0161060145765077 0.0013408436574805
139443.0404519225412514 0.0004259532218666
134481.8316618865937926 0.0000708992584606
133412.4533495392533951 0.0001578061976508
135744.7756587764015421 0.0001277151772040
133473.1496044188388623 0.0002047481457218
138263.8936270510021131 0.0000920555944233
135913.0606496187392622 0.0012305914430983
134405.6024608597799670 0.0005627912296098
136183.5301153369946405 0.0005972603334890
138535.6635760582285002 0.0004623796712086
134582.1474147479457315 0.0006319537341320
139350.1969443261041306 0.0001800346942914
138027.7770365572068840 0.0004289116994594
135469.6366889374912716 0.0009965255189212
139646.8729432538966648 0.0004037988652433
138690.3407541611522902 0.0000182456763846
139012.7659558449522592 0.0005149097569628
135351.0285893229302019 0.0003182738817116
133599.3735792314691935 0.0002940251666096
135720.4225060230819508 0.0006382785692467
133942.6660956479026936 0.0004648654649448
134468.6322577120445203 0.0001877444894287
136945.1925365477509331 0.0029930298926930
134391.1388633054157253 0.0005852531784059
138957.6189086115919054 0.0003878757628329
137313.3033214394818060 0.0017195149221833
133657.4828161390032619 0.0000559133856394
135736.8248993680463172 0.0003028789959269
136435.7211670066171791 0.0060048091662125
135960.5866410158923827 0.0000006562218943
134117.6779813539469615 0.0003468613287151
139187.2191372349625453 0.0004319222625687
137509.0212765031901654 0.0012620411003030
138075.9657966299564578 0.0001762284153935
139491.3160934279439971 0.0002504970246304
139963.7273051853990182 0.0000575802221288
137013.1891279165865853 0.0000864735639571
136675.1257612928166054 0.0143886710975862
137029.0963648348115385 0.0007631385606081
137675.6360156105947681 0.0005660413998444
138254.6947313788987231 0.0001945572856094
138386.8537680221197661 0.0006923700284476
139980.2773769302875735 0.0001441733196696
135158.7258196971088182 0.0004914506386172
138773.0675249216146767 0.0005364599784214
136173.5557522327580955 0.0001303540997938
134805.7248096361581702 0.0007224692064839
133933.8377698464901187 0.0004389469781415
136341.0439456613094080 0.0028606545635849
136005.5020264770719223 0.0013593340173695
137760.1442644036724232 0.0010581545378280
138038.5888343952537980 0.0002979722333233
139615.2425331342092250 0.0003880932229636
139782.8791332414548378 0.0002183589651992
136647.3781520147458650 0.0168518212102188
135084.3760199868120253 0.0004339049846309
138983.4959831287851557 0.0004893147402220
135138.1429280417505652 0.0002372392903563
134313.8698201073566452 0.0002798297473145
137911.1667964605730958 0.0007405012411232
135681.9652551125327591 0.0012040334436698
136398.8285006220394280 0.0017625342946339
137394.5241865902207792 0.0008279913133017
139656.2632649370352738 0.0003910706175455
139433.8446029363549314 0.0004368393160427
137006.8304304520715959 0.0002022174251463
139077.2854262767359614 0.0002537183760614
133831.4378739227831829 0.0001895966562044
136352.4033837023598608 0.0022052611329798
135696.1982681551889982 0.0010380674021310
136578.8550659696920775 0.0189324571878878
137610.6915929186216090 0.0005539112223975
139461.6620570119412150 0.0003800147772116
133295.8830407456844114 0.0003338165512834
136628.2296356355072930 0.0180615566769754
134244.0758398816396948 0.0002784027158655
139566.2116156464326195 0.0001997392706303
135266.1585481676447671 0.0007930452186499
134564.3844916873495094 0.0005734261544068
134479.3666830849833786 0.0000931779112493
139790.3993590391473845 0.0002525721758599
133278.3774417951062787 0.0002660646822410
136082.2456912689958699 0.0024350034068404
136806.1107521124940831 0.0004400583370901
139378.9795586049440317 0.0003330966558962
136879.1786889367795084 0.0040539502242423
138112.9293159534281585 0.0005710839596775
139248.2038922809588257 0.0004219616921037
138047.4122944039409049 0.0001866900926448
137661.0514665335649624 0.0003370537624978
138995.9512835627538152 0.0005122679820778
139587.8999136450293008 0.0003042859645618
137815.2729233927966561 0.0005355994179598
135767.2628817805380095 0.0003873244759055
135790.6980534386821091 0.0009063506163680
133551.7717895962414332 0.0004253754446209
134734.4059980931633618 0.0003444846822533
137279.2396269563760143 0.0014004607024563
134831.1063810786581598 0.0006768581109749
137089.8556937454559375 0.0023462674199536
134425.2899766845512204 0.0004896862793192
139253.2447295339079574 0.0004044187805727
133984.6237946783658117 0.0004749165589811
136208.1074284834903665 0.0017690309303079
135004.0615661573829129 0.0008009722116178
134559.6721177064173389 0.0005511159347808
137233.0881488635495771 0.0003429699475006
137731.8282255846133921 0.0010793012818699
133369.8224410504335538 0.0003474105383125
136349.7676155754015781 0.0023692717633213
139203.6880869920423720 0.0004675344013879
134291.1407194999919739 0.0000979334188587
138357.9307167878432665 0.0006820531361322
138768.5518148344999645 0.0005225252456095
135403.0580340978922322 0.0009586032291120
133875.9483045779052190 0.0001187568919264
133188.7942411355033983 0.0002157339963307
139787.7757776558573823 0.0002409958395638
136990.6898612803488504 0.0009616344067933
134155.1599874672829174 0.0005102623226144
133999.2159191268438008 0.0004337058918281
135594.1701442392077297 0.0009279697415408
136009.0373906352324411 0.0014565004250066
135713.0664482563151978 0.0007734905992678
133241.2896539412322454 0.0000726128669070
134236.7767023491906002 0.0003276385149016
139821.4935524379252456 0.0003546791249201
136832.7431280541059095 0.0023935535121529
136239.0717115765146445 0.0030948627029658
136375.0247435733908787 0.0005131626263108
133438.6357923043542542 0.0000015414383010
138701.9394079305930063 0.0000845406964582
135894.4116975020151585 0.0015349231121257
135131.9295937502756715 0.0001564011576070
139159.1483343702275306 0.0003115135270629
136961.9355671873781830 0.0023017286205148
135779.7356990683765616 0.0006698979898548
133705.3115552525268868 0.0003359698790654
133707.6320422714634333 0.0003464545603129
138560.3111347146041226 0.0005860116178295
139060.7109365209471434 0.0003548461833413
135275.5076728055428248 0.0007123796509836
134615.4896012142708059 0.0006224002729401
139709.2866353370482102 0.0001931499187769
135926.6795678145426791 0.0009344766805142
137923.6354285306006204 0.0008315470429087
133526.2378011713735759 0.0004099912077846
135846.2650980922626331 0.0017026803720227
138648.3936994498653803 0.0003726056762538
137452.1898571951605845 0.0004462712370823
139047.1960572427196894 0.0004224390015145
133506.0567921941110399 0.0003561333930950
138141.5095641382504255 0.0007534660283376
134698.4386019521043636 0.0000131187960827
133775.5464144639554434 0.0004380577695467
139462.4403357910050545 0.0003774395930082
139546.8652332363417372 0.0000870799444510
137929.8732348973280750 0.0008658648953169
135921.8107029423699714 0.0010468426425939
138047.2144856177328620 0.0001892127214194
134336.4791967711644247 0.0004323177594485
135452.2025567153468728 0.0010912441648299
133472.4810572168207727 0.0002010565964337
133857.1700495844124816 0.0000141690069968
138571.4771718052215874 0.0006159155558972
135500.9174043914536014 0.0006536211662133
139506.5655642143683508 0.0001642229234992
136738.7114288523735013 0.0069174382018972
133474.1792697686469182 0.0002103965777372
135080.8314203632180579 0.0004711869033170
134045.8040846270450857 0.0001753857039359
133203.3043086006946396 0.0001430040807282
137794.7067757889453787 0.0007903789323773
138419.0316974950255826 0.0005569899684886
134430.7982735086698085 0.0004610539333375
136217.4999954278464429 0.0022011126274791
135785.3015203755930997 0.0007918027872865
138465.9300556925591081 0.0001617478099848
137253.3411016077734530 0.0008790365722649
136645.7426509447104763 0.0169721896760510
134914.7065234736073762 0.0000556039646208
135270.3040572938625701 0.0007592384183777
135942.4639068930118810 0.0005273239400334
136858.6016902970732190 0.0035962854561695
133752.7755252835922875 0.0004578741455813
139206.8637100535852369 0.0004711529738345
139856.9927861710893922 0.0003772456841442
139297.5799980107403826 0.0001698041817205
134706.6131687451561447 0.0000704168396751
134574.5055663934617769 0.0006119100987380
133845.5380953471467365 0.0000957213008932
134300.6012199076067191 0.0001758149263390
133451.3791413082508370 0.0000770468047355
134333.8302146776404697 0.0004165415144928
138737.6052394107391592 0.0003653176090049
134329.7076542837312445 0.0003907737934858
137745.2251682235510089 0.0010935038583760
139986.6614719247445464 0.0001752772173341
133183.4224409287562594 0.0002401147902584
138288.0699130084540229 0.0001751748870554
139300.4931672082166187 0.0001508115082409
135861.4031422248226590 0.0017476545221698
133550.6300520004879218 0.0004260092615816
136033.8699670853675343 0.0020408179234415
136471.6747830953972880 0.0104398695257953
139232.6785151446820237 0.0004609408376198
136635.2701483329583425 0.0176687694046545
136471.6355482685321476 0.0104351154481921
138573.2587802283815108 0.0006190900163779
138126.2131845655676443 0.0006720159027742
137135.0585076265269890 0.0022401598809632
136069.0164658274152316 0.0024455032414830
139837.6439040792465676 0.0003781687692491
135089.7332864204654470 0.0003749430765897
133409.3834763733611908 0.0001748329243640
138785.8113350627536420 0.0005621881233475
138642.7461391850374639 0.0004131122432152
138147.3339434950612485 0.0007739639766642
136975.0929951537982561 0.0017016475268110
138371.0516290469095111 0.0007030201955762
133916.5990039734169841 0.0003674553239752
133450.1742883381084539 0.0000696651242804
134572.5140864704735577 0.0006053903912252
134522.4812640935706440 0.0002950764454613
133655.3929486146080308 0.0000421164331050
134760.1676515541039407 0.0005536634630497
139993.7467880785407033 0.0002077817273675
136163.9938397996302228 0.0002996101444494
138007.8444724132423289 0.0006435775937256
135110.9442215285671409 0.0001174379798339
134765.0089976650488097 0.0005852781379856
139407.6599117297737394 0.0004226833719526
134011.8771252805599943 0.0003807395884364
136675.0353147923888173 0.0143978499555878
135508.9620322564442176 0.0005353281121249
138121.6411521323607303 0.0006402768647264
135417.9511189585027751 0.0010584993222516
138320.2526669307844713 0.0004792612152046
133832.0985849723219872 0.0001853748884585
133797.8754992038884666 0.0003690683759971
139122.1589786413242109 0.0000698452464458
136770.8153028678789269 0.0030955058284922
133509.5993405521439854 0.0003680403806333
136215.1765952937712427 0.0020959530438374
137713.2109488245623652 0.0009867068866943
134628.5172937890747562 0.0005755931389803
133290.5905911237641703 0.0003154740034376
136462.1690498967946041 0.0092766051141058
136549.4533256778668147 0.0178406758532806
135183.1882874137954786 0.0007403785119529
133311.2583765513263643 0.0003751843021599
135518.6271376588265412 0.0003807274880545
136653.8857236556941643 0.0163434629685976
135184.3446382890688255 0.0007501352569253
139086.9490433190076146 0.0001878343078279
139168.2168236165307462 0.0003578720587181
139125.9508972873736639 0.0000972775204975
139035.6487646189343650 0.0004671970325452
137487.6378251903806813 0.0010491251353743
133820.8604228401090950 0.0002541293764807
136145.4634571932547260 0.0010564687293685
133897.4201193229819182 0.0002609053835925
138929.0238213490520138 0.0002065549733070
134784.1189852344396058 0.0006801706981331
139600.4063844092306681 0.0003500991112094
136295.5004022581561003 0.0041319035862341
135464.6837062757404055 0.0010309623751335
138356.6843105837178882 0.0006786591581228
138308.8504830594756640 0.0003821348829789
133422.9731743706215639 0.0000969142650049
134983.1911792967293877 0.0007127101686473
138927.6409916734555736 0.0001964207742208
138861.0976154214004055 0.0003201863823672
133683.1001972549420316 0.0002180939617029
136026.5467581900011282 0.0018892239055312
136322.3893231468973681 0.0036422734418324
136636.5267854228732176 0.0175921453434096
137103.2873775085608941 0.0024290574537222
134796.4738340804178733 0.0007133070101545
135532.3242838087899145 0.0001439069016565
134657.1466705793282017 0.0003969234605275
136396.0790192366694100 0.0014770674483617
138990.8352714020293206 0.0005049805779232
135557.6744915597664658 0.0003191394030104
137286.0350309098139405 0.0014994946008655
139768.6726753422117326 0.0001461006697721
136913.6638819212676026 0.0039120073045236
137193.8818171106686350 0.0008409311090210
134427.7381605505652260 0.0004773769166345
139422.5754841854504775 0.0004389861128582
138834.1304983810405247 0.0004764747780429
138026.5636445978307165 0.0004430922323163
135564.8057687833206728 0.0004480692520546
134209.5248823689180426 0.0004706010505191
139379.9546889129560441 0.0003372949553132
139609.0952813966141548 0.0003746175510272
138909.2578835744061507 0.0000542578401751
137225.9159067535074428 0.0001345086365708
133290.2922798654471990 0.0003143819621513
138278.0009786108566914 0.0000656232978007
133981.0946733641030733 0.0004814955917397
138360.1087219463079236 0.0006874037041765
134396.9890313637733925 0.0005794538794039
134838.1547617311880458 0.0006461158287840
139449.6521229058853351 0.0004131986712740
136331.3979281596257351 0.0033107956553909
137794.0678017939499114 0.0007973502970366
134509.3450102762144525 0.0001807926077982
138249.5001891395950224 0.0002514408570327
139866.3225621272285935 0.0003655417587815
139023.4918136063497514 0.0004996825066730
138052.2395646987715736 0.0001248909646535
136838.3923484129190911 0.0027162847523737
135571.8288250517798588 0.0005717931443531
136143.6943885222717654 0.0011221446613973
138312.4292004769085906 0.0004140938425292
138934.0828337690327317 0.0002427435334931
137856.3497644645103719 0.0000673882335392
136361.2568335316900630 0.0016026365061596
134246.0461170332564507 0.0002644666781462
138532.9134681622963399 0.0004441167510041
136167.9287364261981566 0.0001252652701214
135846.1596057974093128 0.0017020655518840
136875.3846999436209444 0.0040020045397536
135813.2995303448406048 0.0013296574770998
137789.5855702690605540 0.0008443772333701
134301.5214876073296182 0.0001832615226487
135259.2198768303496763 0.0008423215422260
134048.4725235310324933 0.0001563241470568
137074.4614862965827342 0.0021265758660521
135217.7167668721813243 0.0009308377027296
139949.2758911944401916 0.0000218206501946
139992.0470712652895600 0.0002001957641817
134915.0503473854914773 0.0000595572344010
134219.4032971286505926 0.0004270650987968
134667.7403823144850321 0.0003089366668478
136876.3117320493329316 0.0040160233191018
137734.8296373646298889 0.0010863193881140
136007.7054991311160848 0.0014202201698821
133816.6136797827493865 0.0002782078638451
139895.4946083792310674 0.0002857149122574
137590.5273915980069432 0.0008755427593473
135209.8435612036264502 0.0009071746266181
137385.7439112872234546 0.0010073386238117
135506.7104327777924482 0.0005694687927296
134426.7549492103280500 0.0004824015354629
136556.8409824752015993 0.0182235604088927
136415.6496351858368143 0.0036149288183312
133266.2644292090262752 0.0002086998723428
137385.3205650566669647 0.0010156708257399
135221.0795830230927095 0.0009371001718689
135002.1837168060883414 0.0007960380637251
137146.4043055466026999 0.0020562499037741
135530.4631944103166461 0.0001770220215232
137525.5633848853176460 0.0013346319705059
136087.6622504084953107 0.0024025670967280
139058.0799992039392237 0.0003691702284040
138864.1889139766572043 0.0002986818704411
137831.7102868403890170 0.0003012058309191
138848.0604679434327409 0.0004034642362781
139942.8876841280434746 0.0000570394840496
135068.6896105527412146 0.0005870230684424
134864.8840082917304244 0.0004653086643977
137937.8487685053551104 0.0008983420870709
133375.6191140109440312 0.0003287295508355
138160.7606056328513660 0.0007982691664254
137261.8783957584819291 0.0010742377891246
136711.5112562408612575 0.0102741476366077
133900.6777325823786668 0.0002806617552124
139043.3358966484956909 0.0004388238879491
136923.8301544355344959 0.0036841444992565
137319.6927910677623004 0.0017290180954984
138602.0601548414852004 0.0006087201900189
137292.9197746343270410 0.0015822455702882
139378.2232553996727802 0.0003297896181110
137827.0892116686736699 0.0003689205440078
136306.6917732736037578 0.0040170242034369
139160.2266958105319645 0.0003173611084444
134597.3085539046442136 0.0006474753251072
134640.5913673121831380 0.0005120547185334
138162.6161327623703983 0.0007990894779281
134299.9766270333784632 0.0001707451772113
136612.9451979267178103 0.0186918178691377
136881.4026519847393502 0.0040777707199698
134513.7807814310363028 0.0002202261390786
137676.4642721236159559 0.0005781548070589
138516.1034517759107985 0.0003161607176217
133653.5024545627238695 0.0000296165051925
137134.3803560492815450 0.0022493883337018
138330.4214009637362324 0.0005532213454738
133999.2803034236421809 0.0004334755905391
136676.2770205771084875 0.0142712656827938
135889.6634152427141089 0.0015918695911087
137282.1406253114691935 0.0014448092113860
135781.3410067813529167 0.0007053999271845
133367.5212995329929981 0.0003540931815824
138651.7776134236773942 0.0003471544120956
139689.2380395275831688 0.0002895370901745
133617.8428977290168405 0.0001966922666950
138804.5423823258315679 0.0005627314839392
139296.1921308085438795 0.0001787560385519
138698.9260892695165239 0.0000580675843859
139885.9589362441038247 0.0003184894881192
134404.1184958410158288 0.0005663458963347
138560.7270327839651145 0.0005874308499325
139221.1605413073557429 0.0004741762763592
134280.0627787000848912 0.0000051732670337
136568.8093601670116186 0.0186911921980076
139511.2453405641717836 0.0001360129169985
133437.1215766838868149 0.0000108903055185
133741.1652158733922988 0.0004476401952164
135299.7723667188547552 0.0004366187011035
139488.7946332674182486 0.0002637114819329
138562.8418685036594979 0.0005942860316414
133787.9090008744678926 0.0004056026209837
135524.4034824185364414 0.0002829732832517
138123.2226429029542487 0.0006516234709989
134679.8695124415098689 0.0001976062923726
135844.1243687225505710 0.0016894125710296
136816.9014171448361594 0.0013148049770492
136339.8570897638273891 0.0029213442736700
136546.6626981313747820 0.0176780081490110
136087.9558421658584848 0.0024003350712171
137162.9274182554509025 0.0017004472657289
133222.8993680028361268 0.0000338139213628
139310.5062944613164291 0.0000838981450198
133413.3017116350820288 0.0001530349959724
136344.0989097838173620 0.0026976258807948
139543.4393048913334496 0.0000659325983179
134986.6895157262042630 0.0007324512857822
136258.2381391614617314 0.0037047024863776
137516.3585580344661139 0.0013044227671462
138461.7700477760517970 0.0002022863333230
135631.5805182507319842 0.0013082105369013
136446.6626843350240961 0.0073540516591671
135456.8387126643210649 0.0010733411111578
136267.3123751316161361 0.0039115379194985
139776.9590758619597182 0.0001893428659105
139592.2124784752377309 0.0003214157643537
135171.5083081201591995 0.0006309016633749
135062.7745493565162178 0.0006360539215554
137893.6891869491664693 0.0005671034462774
135606.3998150014085695 0.0010877962296202
136666.6364826576900668 0.0152202168759167
137770.3245300473936368 0.0010045515775775
138399.5823351929138880 0.0006560765915426
135363.7299144148710184 0.0005037874466937
135354.5177443512948230 0.0003702873879239
137605.2081657018570695 0.0006463349668153
136085.8410350684425794 0.0024153222258642
135767.1107669225311838 0.0003838281163273
133234.1036349591740873 0.0000311007348966
136393.2421157750068232 0.0011882609447793
139117.8435197775543202 0.0000382549313227
139365.9398955439683050 0.0002702191461807
136267.1375246185052674 0.0039081178103165
136838.2465018408547621 0.0027083709445694
139950.1347354163299315 0.0000170739902932
133937.9941681716300081 0.0004521101430887
137902.1381272083381191 0.0006571206511141
134187.2045655966794584 0.0005291490244086
139867.5992793579061981 0.0003633871245900
139992.6305688625143375 0.0002028156543394
137892.3452168301446363 0.0005518007321766
133506.9417654050339479 0.0003592003130551
139356.1558262793696485 0.0002157467035327
135735.4673209306201898 0.0003321059287481
134107.5481100578035694 0.0002824725486841
139673.2034365089493804 0.0003492063716206
137306.2398409281740896 0.0016903959149950
137873.4523072222655173 0.0003124839598585
136962.6245920622604899 0.0022712778379741
133701.0782774020335637 0.0003158540780655
137683.9729249671509024 0.0006828796155051
134952.5961017442750745 0.0004689371282367
136932.3660874363849871 0.0034392054258902
137362.5845505712495651 0.0014074785237392
135551.6419548614358064 0.0002085740239153
138340.4294461666140705 0.0006127822465818
138295.3141020657203626 0.0002508823016374
138121.6922079733631108 0.0006406491690651
136276.0466384807659779 0.0040521141313887
136323.6397523757186718 0.0036013852392949
137163.8430936645308975 0.0016781203433646
134953.5574742617900483 0.0004782401114276
139431.0554955525731202 0.0004385284856999
137937.1473597108852118 0.0008960068208309
135246.1399994234379847 0.0009090739573861
139590.0980943519680295 0.0003131861785399
133782.8005831667396706 0.0004207972801487


==> anc/readme.rtf <==
{\rtf1\ansi\ansicpg1252\cocoartf1348\cocoasubrtf170
{\fonttbl\f0\fswiss\fcharset0 Helvetica;\f1\froman\fcharset0 Times-Roman;\f2\fnil\fcharset0 Menlo-Regular;
}
{\colortbl;\red255\green255\blue255;\red100\green56\blue32;\red28\green0\blue207;\red170\green13\blue145;
\red0\green116\blue0;}
\margl1440\margr1440\vieww15600\viewh9320\viewkind0
\deftab720
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0\b\fs24 \cf0 Introduction
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 This file provides instructions for using the code contained in this folder. The code executes a simulated annealing algorithm to optimize the phase-matching function of bi-photons created via spontaneous parametric downconversion. 
\f1 \

\f0 \
The theoretical background to this code can be found in the paper \'93Shaping the joint spectrum of down-converted photons through optimized custom poling\'94 by Annamaria Dosseva, Lukasz Cincio and Agata M. Branczyk, arXiv:1410.7714.
\f1 \

\f0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 Files contained in this folder
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 crystalopt.cpp \'97 the C++ program that performs the optimization
\f1 \

\f0 crystalopt.h \'97 the file that contains all of the user-defined input
\f1 \

\f0 examples \'97 folder containing examples from the paper\
inputconfiguration.txt \'97 a file that contains the poling configuration for a standard periodically poled crystal with N=1300 domains
\f1 \

\f0 readme.rtf \'97 this file
\f1 \

\f0 \
Unless one is interested in making changes to the algorithm itself, it suffices to modify the .h file. 
\f1 \

\f0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 User-defined input
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 The .h file can be edited to suit the user\'92s requirements.
\f1 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0\b \cf0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b0 \cf0 By default, the program uses a random initial domain configuration. To specify a predetermined initial domain configuration, make the following change in the .h file:
\f1 \

\f0 \'92
\f2\fs22 \cf2 INPUT \cf3 0
\f0\fs24 \cf0 \'92
\f2\fs22 \cf3  
\f0\fs24 \cf0 \'97>
\f2\fs22 \cf3  
\f0\fs24 \cf0 \'92
\f2\fs22 \cf2 INPUT \cf3 1
\f0\fs24 \cf0 \'92
\f1 \

\f0 One also has to specify the initial configuration, as described below in 
\b \'93Predefined crystal configuration\'94
\b0 ; as well as modify the way in which the program is called, as described below in 
\b \'93Running the program\'94.
\f1\b0 \

\f0 \
Other parameters can also be edited as follows (further explanatory notes can be found in the .h file). The notation used in the paper is given in brackets:
\f1 \

\f0 The number of iterations (
\i J
\i0 ): 
\f2\fs22 \cf2 ITERATIONS
\f1\fs24 \cf0 \
\pard\tx529\pardeftab720

\f0 \cf0 The probability of accepting a worse configuration (1/
\i A
\i0 ): 
\f2\fs22 \cf2 PROBACCEPTIFWORSE
\f1\fs24 \cf0 \

\f0 The probability of accepting a better configuration (
\i q
\i0 ): 
\f2\fs22 \cf2 PROBACCEPTIFBETTER
\f1\fs24 \cf0 \

\f0 The number of samples used to compute the cost function (
\i M
\i0 ): 
\f2\fs22 \cf2 NUMOFSAMPLES
\f1\fs24 \cf0 \

\f0 The domain width (
\i l\sub c
\i0 \nosupersub ): 
\f2\fs22 \cf2 DELTAX
\f1\fs24 \cf0 \

\f0 The number of domains (
\i N
\i0 ): 
\f2\fs22 \cf2 NUMDOMAINS
\f1\fs24 \cf0 \

\f0 The desired center of the function peak: 
\f2\fs22 \cf2 KCENTER
\f1\fs24 \cf0 \

\f0 The range over which we compute the cost function (a and b): 
\f2\fs22 \cf2 KMIN 
\f0\fs24 \cf0 and 
\f2\fs22 \cf2 KMAX
\f1\fs24 \cf0 \

\f2\fs22 \cf2 \

\f0\fs24 \cf0 There are also three types of target functions that have been included in the .h file. These are:
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf0 guassian
\f1\fs24 \

\f2\fs22 triangle
\f1\fs24 \

\f2\fs22 rectangle
\f1\fs24 \

\f2\fs22 \
\pard\tx529\pardeftab720

\f0\fs24 \cf0 The desired function can be chosen by commenting out the other functions, e.g. for a Gaussian, use:
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf4 return\cf0  guassian(k);
\f1\fs24 \
\pard\tx529\pardeftab720

\f2\fs22 \cf5 //return triangle(k);
\f1\fs24 \cf0 \

\f2\fs22 \cf5 //return rectangle(k);
\f1\fs24 \cf0 \
\pard\tx529\pardeftab720

\f0 \cf0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720
\cf0 The parameters defining the target function can also be modified, e.g. for a Gaussian:
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf4 double\cf0  guassian (\cf4 double\cf0  k) \{
\f1\fs24 \
\pard\tx529\pardeftab720

\f2\fs22 \cf0 	\cf4 double\cf0  height = \cf3 0.0013\cf0 ;
\f1\fs24 \

\f2\fs22 	\cf4 double\cf0  sigma = \cf3 0.001\cf0 *KCENTER; \cf5 //standard deviation
\f1\fs24 \cf0 \

\f2\fs22 	\cf4 return\cf0  (height * exp( -(k - KCENTER)*(k - KCENTER)/(\cf3 2\cf0  * sigma * sigma) ));
\f1\fs24 \

\f2\fs22 \}
\f1\fs24 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 Predefined crystal configuration
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 If 
\f2\fs22 \cf2 INPUT \cf3 1, 
\f0\fs24 \cf0 the predefined crystal configuration must be specified in a separate file, e.g. inputconfiguration.txt, located in the same folder as the above files. An example of such a file can be found in \'91examples/Fig_1d/inputconfiguration.txt\'92. The number of domains in this file must match the number of domains 
\f2\fs22 \cf2 NUMDOMAINS 
\f0\fs24 \cf0 specified in the .h file.  
\f1 \

\f0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 Compiling the program
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 Once the .h file has been modified and saved, point a terminal window to the folder containing the above files. Type the following in the command line (the user can change 
\f2\fs22 \cf5 executableOutputName 
\f0\fs24 \cf0 to a name of their choice):
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf5 g++ crystalopt.cpp -O3 -funroll-loops -ffast-math -funsafe-math-optimizations -o executableOutputName -std=c++11 -g
\f1\fs24 \cf0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 \
This will generate two files in the same folder: an executable file \'93executableOutputName\'94 and a debugging file \'93executableOutputName.dSYM\'94. 
\f1 \

\f0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 Running the program
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 If 
\f2\fs22 \cf2 INPUT \cf3 0,
\f0\fs24 \cf0  type the following in the command line:
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf5 ./executableOutputName
\f1\fs24 \cf0 \

\f2\fs22 \cf5 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0\fs24 \cf0 If 
\f2\fs22 \cf2 INPUT \cf3 1,
\f0\fs24 \cf0  type the following in the command line:
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf5 ./executableOutputName < inputconfiguration.txt
\f1\fs24 \cf0 \

\f2\fs22 \cf5 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0\fs24 \cf0 This will generate five files in the same folder, as described below.
\f1 \
\pard\tx529\pardeftab720

\f2\fs22 \cf5 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0\b\fs24 \cf0 Output
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 \'91targetfunction.txt\'92 \'97 Phi(Delta k) and Delta k values for the target function
\f1 \

\f0 \'91initialtrialfunction.txt\'92 \'97 Phi(Delta k) and Delta k values for the initial trial function 
\f1 \

\f0 \'91opttrialfunction.txt\'92 \'97 Phi(Delta k) and Delta k values for the optimal trial function
\f1 \

\f0 \'91optalignment.txt\'92 \'97 domain configuration for optimal configuration
\f1 \

\f0 \'91objvalue.txt\'92 \'97 cost function for each iteration (if 
\f2\fs22 \cf2 SAVEOBJVALUE \cf3 1
\f0\fs24 \cf0 )
\f1 \

\f0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 Note on the minimum value of the cost function
\f1\b0 \
\pard\pardeftab720

\f0 \cf0 As the nature of the algorithm is probabilistic, it happens that the algorithm escapes a local minimum and never returns to it. In some cases, the value of the cost function in this local minimum may turn out to be smaller than the final value found by the algorithm. In this case, the algorithm returns the best configuration as given by the smallest value of the cost function.
\f1 \

\f0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\b \cf0 Examples
\f1\b0 \
\pard\tx566\tx1133\tx1700\tx2267\tx2834\tx3401\tx3968\tx4535\tx5102\tx5669\tx6236\tx6803\pardeftab720

\f0 \cf0 We include three examples that correspond to the three crystal designs considered in the paper\'97Fig. 2c), Fig. 3a) and Fig. 3b). These can be found in the folder \'91examples\'92. The .h files have been modified to already contain parameters corresponding to those described in the paper. 
\f1 \
\
}
